Final size and partial distance estimate for the SEIRD model

In this paper we consider a SEIRD epidemic model for a population composed by two groups with asymmetric interaction. Given two sets of parameters for the model, we estimate the distance of the solutions for the second group based on the distance of solutions for the first one. We also study the final size of the epidemic for each group. We illustrate our results with the spread of coronavirus disease 2019 (COVID-19) pandemic in the New York County (USA) for the initial stage of the contamination, and in the the cities of Petrolina and Juazeiro (Brazil).

==> Manuscript 3rd revision/NY_-_Artigo_1a_revisa.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from scipy.integrate import odeint\n",
    "from scipy import optimize\n",
    "from scipy.optimize import curve_fit\n",
    "import matplotlib\n",
    "matplotlib.rcParams['text.usetex'] = True\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import rc\n",
    "rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})\n",
    "rc('text', usetex=True)\n",
    "from matplotlib.ticker import MultipleLocator, MaxNLocator,FuncFormatter, ScalarFormatter\n",
    "import pandas as pd\n",
    "from sklearn.metrics import mean_squared_error,r2_score, mean_absolute_error\n",
    "from __future__ import division\n",
    "from scipy.optimize import check_grad\n",
    "from scipy.optimize import differential_evolution\n",
    "import warnings\n",
    "import tensorflow as tf\n",
    "import datetime, os\n",
    "import hyperopt\n",
    "from hyperopt import fmin, tpe, hp\n",
    "from decimal import *\n",
    "import time\n",
    "import numpy as np\n",
    "from scipy.ndimage.interpolation import shift\n",
    "import matplotlib.pylab as plt"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Método numérico - SEIRD"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def SEIRD2(y,t,a11,a12,a21,a22,b1,b2,gamma1,gamma2,mu1,mu2):  \n",
    "\n",
    "    S1=y[0]\n",
    "    E1=y[2]\n",
    "    I1=y[4]\n",
    "    R1=y[6]\n",
    "    D1=y[8]\n",
    "    S2=y[1]\n",
    "    E2=y[3]\n",
    "    I2=y[5]\n",
    "    R2=y[7]\n",
    "    D2=y[9]\n",
    "    \n",
    "    V1=(a11)*I1+(a12)*I2\n",
    "    V2=(a21)*I1+(a22)*I2\n",
    "\n",
    "    dS1dt=-V1*S1\n",
    "    dE1dt=V1*S1 - b1*E1\n",
    "    dI1dt=b1*E1-(gamma1+mu1)*I1\n",
    "    dR1dt=gamma1*I1\n",
    "    dD1dt=mu1*I1\n",
    "    \n",
    "    dS2dt=-V2*S2\n",
    "    dE2dt=V2*S2 - b2*E2\n",
    "    dI2dt=b2*E2-(gamma2+mu2)*I2\n",
    "    dR2dt=gamma2*I2\n",
    "    dD2dt=mu2*I2\n",
    "       \n",
    "    \n",
    "    return [dS1dt,dS2dt,dE1dt,dE2dt,dI1dt,dI2dt,dR1dt,dR2dt,dD1dt,dD2dt]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Jac_SEIRD2(y,t,a11,a12,a21,a22,b1,b2,gamma1,gamma2,mu1,mu2):  \n",
    "    \n",
    "    S1=y[0]\n",
    "    E1=y[2]\n",
    "    I1=y[4]\n",
    "    R1=y[6]\n",
    "    D1=y[8]\n",
    "    \n",
    "    S2=y[1]\n",
    "    E2=y[3]\n",
    "    I2=y[5]\n",
    "    R2=y[7]\n",
    "    D2=y[9]\n",
    "    \n",
    "    V1=(a11)*I1+(a12)*I2\n",
    "    V2=(a21)*I1+(a22)*I2\n",
    "\n",
    "    J=[[-V1,0,0,0,-(a11)*S1,-(a12)*S1,0,0,0,0],[0,-V2,0,0,-(a21)*S2,-(a22)*S2,0,0,0,0], \n",
    "       [V1,0,-b1,0,(a11)*S1,(a12)*S1,0,0,0,0], [0,V2,0,-b2,-(a21)*S2,-(a22)*S2,0,0,0,0],\n",
    "       [0,0,b1,0,-(gamma1+mu1),0,0,0,0,0], [0,0,0,b2,0,-(gamma2+mu2),0,0,0,0],\n",
    "       [0,0,0,0,gamma1,0,0,0,0,0], [0,0,0,0,0,gamma2,0,0,0,0],\n",
    "       [0,0,0,0,mu1,0,0,0,0,0],[0,0,0,0,0,mu2,0,0,0,0]]\n",
    "    \n",
    "    return J"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "DiasdoMes = np.array([\"5 Mar\",\"6 Mar\",\"7 Mar\",\"8 Mar\",\"9 Mar\",\"10 Mar\", \"11 Mar\",\"12 Mar\",\"13 Mar\", \n",
    "                 \"14 Mar\",\"15 Mar\", \"16 Mar\",\"17 Mar\", \"18 Mar\", \"19 Mar\",\"20 Mar\",\"21 Mar\",\"22 Mar\",\"23 Mar\",\n",
    "                 \"24 Mar\",\"25 Mar\",\"26 Mar\",\"27 Mar\",\"28 Mar\",\"29 Mar\",\"30 Mar\",\"31 Mar\",\"1 Apr\",\"2 Apr\",\"3 Apr\"])\n",
    "Tempo=DiasdoMes"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Exemplo NY"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Dados passados pelo Alison em Janeiro\n",
    "\n",
    "#confViz=np.array([0.000000,     0.400000,     1.233333,     2.233333,     4.233333,     6.661905,\n",
    "#                  9.090476,    15.376190,   24.519048,    39.376190,   59.947619,    93.090476,\n",
    "#                  158.519048,   301.376190,   556.661905,   897.090476,  1436.804762,  2111.947619,\n",
    "#                  3004.947619,  4069.233333,  5547.376190,  7251.804762,  9132.376190, 11289.376190,\n",
    "#                  13594.661905, 16170.233333, 18949.804762, 21694.233333, 24590.233333, 27989.376190])\n",
    "\n",
    "#confNY=np.array([1.000000,    1.600000,    2.766667,    3.766667,    5.195238,    7.480952,    9.909524,\n",
    "#                15.052381,   21.338095,   30.338095,   39.480952,   53.766667,   90.909524,  172.623810,\n",
    "#                 315.338095,  496.195238,  752.195238, 1037.909524, 1389.480952, 1762.338095, 2194.623810,\n",
    "#                 2624.338095, 3076.338095, 3558.338095, 4059.766667, 4558.052381, 5079.766667, 5566.338095,\n",
    "#                 6045.195238, 6612.909524])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Os dados de casos a seguir foram obtidos pela média móvel de 7 dias anterior do númedo de NOVOS casos diários \n",
    "#e depois somando.\n",
    "\n",
    "\n",
    "\n",
    "confViz=np.array([0.285714286,0.571428571,1.285714286,2.285714286,4.285714286,6.714285714,9.142857143,\n",
    "                  15.42857143,24.57142857,39.42857143,60,93.14285714,158.5714286,301.4285714,556.7142857,\n",
    "                  897.1428571,1436.857143,2112,3005,4069.285714,5547.428571,7251.857143,9132.428571,\n",
    "                  11289.42857,13594.71429,16170.28571,18949.85714,21694.28571,24590.28571,27989.42857])\n",
    "\n",
    "confNY=np.array([0.857142857,1.428571429,2.571428571,3.714285714,5.142857143,7.428571429,9.857142857,15,\n",
    "                 21.28571429,30.28571429,39.42857143,53.71428571,90.85714286,172.5714286,315.2857143,\n",
    "                 496.1428571,752.1428571,1037.857143,1389.428571,1762.285714,2194.571429,2624.285714,\n",
    "                 3076.285714,3558.285714,4059.714286,4558,5079.714286,5566.285714,6045.142857, 6612.857143])\n",
    "\n",
    "conf=confNY+confViz\n",
    "\n",
    "\n",
    "#Os dados de mortes são a média móvel de 7 dias anteriores\n",
    "\n",
    "\n",
    "mortesViz=np.array([0.0000000,   0.0000000,   0.0000000,   0.0000000,   0.1428571,   0.2857143,   0.4285714,\n",
    "                    0.5714286,   0.7142857,   0.8571429,   1.1428571,   1.5714286,   2.0000000,   2.4285714,\n",
    "                    3.1428571,   4.0000000,   5.2857143,  11.5714286,  22.5714286,  39.8571429,  64.0000000,\n",
    "                    95.8571429, 135.8571429, 194.1428571, 257.7142857, 327.5714286, 411.4285714, 520.2857143,\n",
    "                    648.0000000, 794.1428571])\n",
    "\n",
    "mortesNY=np.array([0.000000,   0.000000,   0.000000,   0.000000,   0.000000,   0.000000,   0.000000,\n",
    "                   0.000000,   0.000000,   0.000000,   0.000000,   0.000000,   0.000000,   0.000000,\n",
    "                   0.000000,   0.000000,   0.000000,   1.428571,   4.142857,   9.142857,  15.285714,\n",
    "                   23.142857,  32.428571,  45.714286,  59.000000,  73.285714,  86.714286, 104.142857,\n",
    "                   121.714286, 143.142857])\n",
    "\n",
    "\n",
    "NumDays=len(mortesNY)\n",
    "mortes=mortesViz+mortesNY\n",
    "\n",
    "\n",
    "b11=3.648557e-08 \n",
    "b12=8.42735e-08 \n",
    "b21=2.32704e-07 \n",
    "b22=7.132438e-09 \n",
    "a=0.3249789 \n",
    "mu1=0.007272082 \n",
    "mu2=0.009886014 \n",
    "gamma=0.1858493\n",
    "E10=79.87515 \n",
    "E20=34.328\n",
    "\n",
    "a1=a\n",
    "a2=a\n",
    "gamma1=gamma\n",
    "gamma2=gamma\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "a1=a\n",
    "a2=a\n",
    "\n",
    "N=10500000 \n",
    "N1=0.16*N  #NY\n",
    "N2=0.84*N  #Vizinhos\n",
    "\n",
    "\n",
    "\n",
    "V1=(b21-b11)/mu1\n",
    "V2=(b22-b12)/mu2\n",
    "\n",
    "\n",
    "I10=confNY[0]\n",
    "I20=confViz[0]\n",
    "S10=N1-E10-I10\n",
    "S20=N2-E20-I20\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "t = np.linspace(0, NumDays-1, NumDays)  #tempo por dias\n",
    "dt = 1/10\n",
    "t1 = np.linspace(0, NumDays-1, int((NumDays-1)/dt)+1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V1=2.6982428140936803e-05\n",
      "V2=-7.803050046257269e-06\n"
     ]
    }
   ],
   "source": [
    "print(f'V1={V1}\\nV2={V2}')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Gráficos das soluções baseadas em dados de 1 população"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "findfont: Font family ['serif'] not found. Falling back to DejaVu Sans.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1296x720 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Distância Viz:= 2563.05\n",
      "Distância Mortes Viz:= 69.55\n",
      "Distância Mortes NY:= 14.00\n",
      "V1 = 0.0000269824\n",
      "V2 = 0.0000078031\n"
     ]
    }
   ],
   "source": [
    "k1=mu1+gamma1\n",
    "k2=mu2+gamma2\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "t = np.linspace(0, NumDays-1, NumDays)  #tempo por dias\n",
    "y0=[S10,S20,E10,E20,I10,I20,0,0,0,0]\n",
    "sol=odeint(SEIRD2,y0,t1,args=(b11,b12,b21,b22,a1,a2,gamma1,gamma2,mu1,mu2))\n",
    "y=sol[(t/dt).astype(int)]\n",
    "InfectadosTotalNY= y[:,4]+y[:,6]+y[:,8]\n",
    "InfectadosTotalViz=y[:,5]+y[:,7]+y[:,9]\n",
    "MortesNY=y[:,8]\n",
    "MortesViz=y[:,9]\n",
    "\n",
    "\n",
    "ErroCasosViz = mean_absolute_error(InfectadosTotalViz,confViz)\n",
    "ErroMortesViz = mean_absolute_error(MortesViz,mortesViz)\n",
    "\n",
    "\n",
    "\n",
    "ErroCasosNY = mean_absolute_error(InfectadosTotalNY,confNY)\n",
    "ErroMortesNY = mean_absolute_error(MortesNY,mortesNY)\n",
    "\n",
    "legsize=22\n",
    "colorcases='blue'\n",
    "colordeaths='red'\n",
    "colordata='black'\n",
    "linewidth=4\n",
    "markersize=7\n",
    "fontaxis=20\n",
    "\n",
    "\n",
    "\n",
    "t=DiasdoMes\n",
    "tamfonte=25\n",
    "fig=plt.figure(figsize=(18,10))\n",
    "\n",
    "ax1 = fig.add_subplot(2,2,1)\n",
    "ax1.plot(t, confViz, 'o',color=colordata,label = \"Mean of cases \",ms=markersize)\n",
    "ax1.plot(t,InfectadosTotalViz, color=colorcases,label = \"$C_1(t)$\",lw=linewidth)\n",
    "ax1.legend(fontsize=legsize)\n",
    "ax1.xaxis.set_major_locator(plt.MultipleLocator(5.8))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "ax1.set_title(\"(a) Infectious Cases in the neighbouring Counties\",fontsize=tamfonte)\n",
    "\n",
    "\n",
    "ax2 = fig.add_subplot(2,2,2)\n",
    "ax2.plot(t, mortesViz, 'o',color=colordata,label = \"Mean of deaths\",ms=markersize)\n",
    "ax2.plot(t, MortesViz, color=colordeaths,label = \"$D_1(t)$\",lw=linewidth)\n",
    "ax2.legend(fontsize=legsize)\n",
    "ax2.xaxis.set_major_locator(plt.MultipleLocator(5.8))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "ax2.set_title(\"(b) Deaths in the neighbouring Counties\",fontsize=tamfonte)\n",
    "\n",
    "ax3 = fig.add_subplot(2,2,3)\n",
    "ax3.plot(t, confNY, 'o',color=colordata,label = \"Mean of cases\",ms=markersize)\n",
    "ax3.plot(t, InfectadosTotalNY, color=colorcases,label = \"$C_2(t)$\",lw=linewidth)\n",
    "ax3.legend(fontsize=legsize)\n",
    "ax3.xaxis.set_major_locator(plt.MultipleLocator(5.8))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "ax3.set_title(\"(c) Infectious cases in NY County\",fontsize=tamfonte)\n",
    "\n",
    "ax4 = fig.add_subplot(2,2,4)\n",
    "ax4.plot(t, mortesNY, 'o',color=colordata,label = \"Mean of deaths\",ms=markersize)\n",
    "ax4.plot(t, MortesNY, color=colordeaths,label = \"$D_2(t)$\",lw=linewidth)\n",
    "ax4.legend(fontsize=legsize)\n",
    "ax4.xaxis.set_major_locator(plt.MultipleLocator(5.8))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "ax4.set_title(f\"(d) Deaths in NY County\",fontsize=tamfonte)\n",
    "\n",
    "\n",
    "\n",
    "#fig.subplots_adjust(bottom=0.05, right=1, top=0.97, left=0.05)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "#fig.savefig('AjustePor2Novo.png',dpi=400)\n",
    "\n",
    "\n",
    "t = np.linspace(0, NumDays-1, NumDays)\n",
    "\n",
    "print(f\"Distância Viz:= {max(abs(confViz-InfectadosTotalViz)):.2f}\")  \n",
    "print(f\"Distância Mortes Viz:= {max(abs(MortesViz-mortesViz)):.2f}\")  \n",
    "print(f\"Distância Mortes NY:= {max(abs(MortesNY-mortesNY)):.2f}\")  \n",
    "print(f'V1 = {abs(V1):.10f}')\n",
    "print(f'V2 = {abs(V2):.10f}')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Erro casos Viz: 819.94\n",
      "Erro casos NY: 360.03\n",
      "Erro mortes Viz: 27.77\n",
      "Erro mortes NY: 5.32\n"
     ]
    }
   ],
   "source": [
    "D=27\n",
    "print(f'Erro casos Viz: {mean_absolute_error(confViz[:D],InfectadosTotalViz[:D]):.2f}')\n",
    "print(f'Erro casos NY: {mean_absolute_error(confNY[:D],InfectadosTotalNY[:D]):.2f}')\n",
    "print(f'Erro mortes Viz: {mean_absolute_error(mortesViz[:D],MortesViz[:D]):.2f}')\n",
    "print(f'Erro mortes NY: {mean_absolute_error(mortesNY[:D],MortesNY[:D]):.2f}')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "t=DiasdoMes\n",
    "colorcases='dodgerblue'\n",
    "fig=plt.figure(figsize=(9,5))\n",
    "ax1 = fig.add_subplot(1,1,1)\n",
    "ax1.plot(t,InfectadosTotalViz, color=colorcases,label = \"$C_1(t)$\",lw=linewidth)\n",
    "ax1.plot(t, confViz, 'o',color=colordata,label = \"Reported cases \",ms=markersize)\n",
    "ax1.legend(fontsize=legsize)\n",
    "ax1.xaxis.set_major_locator(plt.MultipleLocator(5.8))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('CasosViz.png',dpi=400)\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "colordeaths='tomato'\n",
    "fig=plt.figure(figsize=(9,5))\n",
    "ax2 = fig.add_subplot(1,1,1)\n",
    "ax2.plot(DiasdoMes, MortesViz, color=colordeaths,label = \"$D_1(t)$\",lw=linewidth)\n",
    "ax2.plot(DiasdoMes, mortesViz, 'o',color=colordata,label = \"Mean of reported deaths\",ms=markersize)\n",
    "ax2.legend(fontsize=legsize)\n",
    "ax2.xaxis.set_major_locator(plt.MultipleLocator(5.8))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('MortesViz.png',dpi=400)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(9,5))\n",
    "ax3 = fig.add_subplot(1,1,1)\n",
    "ax3.plot(DiasdoMes, InfectadosTotalNY, color=colorcases,label = \"$C_2(t)$\",lw=linewidth)\n",
    "ax3.plot(DiasdoMes, confNY, 'o',color=colordata,label = \"Reported cases\",ms=markersize)\n",
    "ax3.legend(fontsize=legsize)\n",
    "ax3.xaxis.set_major_locator(plt.MultipleLocator(5.8))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('CasosNY.png',dpi=400)\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(9,5))\n",
    "ax4 = fig.add_subplot(1,1,1)\n",
    "ax4.plot(DiasdoMes, MortesNY, color=colordeaths,label = \"$D_2(t)$\",lw=linewidth)\n",
    "ax4.plot(DiasdoMes, mortesNY, 'o',color=colordata,label = \"Mean of reported deaths\",ms=markersize)\n",
    "ax4.legend(fontsize=legsize)\n",
    "ax4.xaxis.set_major_locator(plt.MultipleLocator(5.8))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('MortesNY.png',dpi=400)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Soluções Calculadas\n",
    "# NY\n",
    "S1=y[:,0]\n",
    "E1=y[:,2]\n",
    "I1=y[:,4]\n",
    "R1=y[:,6]\n",
    "D1=y[:,8]\n",
    "\n",
    "IRD1=I1+R1+D1\n",
    "\n",
    "#Vizinhos\n",
    "S2=y[:,1]\n",
    "E2=y[:,3]\n",
    "I2=y[:,5]\n",
    "R2=y[:,7]\n",
    "D2=y[:,9]\n",
    "\n",
    "IRD2=I2+R2+D2\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Trocando Pop 1 por Pop 2 pra usar mesma notação do artigo"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "#População 1 = Vizinhos\n",
    "#População 2 = NY\n",
    "\n",
    "S10,S20=S20,S10\n",
    "b11, b12, b21, b22 = b22, b21, b12, b11\n",
    "mu1, mu2 = mu2, mu1\n",
    "\n",
    "V1=(b21-b11)/mu1\n",
    "V2=(b22-b12)/mu2\n",
    "\n",
    "\n",
    "gamma1, gamma2= gamma2,gamma1\n",
    "\n",
    "E10, E20 = E20, E10\n",
    "I10, I20 = I20, I10\n",
    "\n",
    "S1,E1,I1,R1,D1,S2,E2,I2,R2,D2 = S2,E2,I2,R2,D2,S1,E1,I1,R1,D1\n",
    "C1=I1+R1+D1\n",
    "C2=I2+R2+D2\n",
    "t = np.linspace(0, NumDays-1, NumDays)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "Dt1=mortesViz\n",
    "Dt2=mortesNY"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "expostosViz=(confViz-shift(confViz, +1, cval=0))/(a)\n",
    "expostosViz[0]=E10\n",
    "\n",
    "St1Viz=N2-expostosViz-confViz\n",
    "#St1Viz[-1]=St1Viz[-2]\n",
    "\n",
    "\n",
    "expostosNY=(confNY-shift(confNY, +1, cval=0))/(a)\n",
    "expostosNY[0]=E20\n",
    "\n",
    "St2NY=N1-expostosNY-confNY\n",
    "#St2NY[-1]=St2NY[-2]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "8819965.386285715"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plt.plot(t,St1Viz,'.',color='blue')\n",
    "plt.plot(t,S1,color='orange')\n",
    "plt.show()\n",
    "St1Viz[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Max ErroS:= 3166.42\n",
      "V1 = 7.803050046257269e-06\n",
      "V2 = -2.6982428140936803e-05\n"
     ]
    }
   ],
   "source": [
    "ErroS=np.abs(S1[:25]-St1Viz[:25])\n",
    "print(f\"Max ErroS:= {max(ErroS):.2f}\")  \n",
    "print(f\"V1 = {V1}\")\n",
    "print(f\"V2 = {V2}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "KS(dia = 20)=1315.10\n"
     ]
    }
   ],
   "source": [
    "ErroS=np.abs(S1-St1Viz)\n",
    "#ErroD=np.maximum(np.abs(D1-Dt1),np.abs(D2-Dt2))\n",
    "\n",
    "KS_t=S2*(1-(1-ErroS/S1)*np.exp(-(abs(V1)*np.abs(D1-Dt1)+abs(V2)*np.abs(D2-Dt2))))\n",
    "KS_t2=S2*(1-(1-ErroS/S1)*np.exp(-((V1)*(D1-Dt1)+(V2)*(D2-Dt2))))\n",
    "#KS_t=St2NY*(1-(S1/St1Viz)*np.exp(-(abs(V1)*np.abs(D1-Dt1)+abs(V2)*np.abs(D2-Dt2))))\n",
    "\n",
    "KS_t=(KS_t+KS_t2)/2\n",
    "#KS_t=KS_t2\n",
    "\n",
    "KS=0*t\n",
    "for d in t.astype(int):\n",
    "    KS[d] = max(np.abs(KS_t[:d+1]))\n",
    "plt.plot(t,KS,KS_t)\n",
    "plt.show()\n",
    "print(f'KS(dia = 20)={KS[21]:.2f}')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "findfont: Font family ['serif'] not found. Falling back to DejaVu Sans.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1296x648 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Erro baseado em S e E\n",
    "t = np.linspace(0, NumDays-1, NumDays)  #eixo horizontal em dias contados\n",
    "D=30\n",
    "#e_alpha=max(abs(1/4-a),abs(a-1/5))\n",
    "#logM=max(abs(np.log(1-e_alpha/a)),abs(np.log(1+e_alpha/a)))\n",
    "ErroCR2=KS[:D]  #+E20*t*np.exp(-a*t)*e_alpha+(S2[0]-S2)*logM\n",
    "\n",
    "CR1=I1[:D]+R1[:D]+D1[:D]\n",
    "CRt1=confViz[:D]\n",
    "ErroCR1=0*t[:D]\n",
    "for d in t[:D].astype(int):\n",
    "    ErroCR1[d]=max(np.abs(CR1[:d+1]-CRt1[:d+1]))\n",
    "\n",
    "CR2=I2[:D]+R2[:D]+D2[:D]\n",
    "CRt2=confNY[:D]\n",
    "\n",
    "linecolorViz='dodgerblue'\n",
    "linecolorNY='blue'\n",
    "markercolor='black'\n",
    "alfacolor='blue' \n",
    "markersize=6\n",
    "linewidth=4\n",
    "tamfonte=25\n",
    "\n",
    "Tempo=DiasdoMes[:D] #Eixo horizontal em dias do mês\n",
    "\n",
    "fig=plt.figure(figsize=(18,9))\n",
    "ax = fig.add_subplot(1,1,1)\n",
    "#ax.set_title(\"Estimate on cumulative number of infectious cases\",fontsize=tamfonte)\n",
    "\n",
    "g1,=plt.plot(Tempo,CR1,color=linecolorViz,label='$C_{1}(t)$',lw=linewidth)\n",
    "g2,=plt.plot(Tempo,CRt1,'o',color=markercolor,label='Reported cases in Group 1',ms=markersize)\n",
    "ax.xaxis.set_major_locator(plt.MultipleLocator(2.9))\n",
    "#g3=plt.fill_between(Tempo,CR1+ErroCR1,CR1-ErroCR1,alpha=0.1,label='$\\|C_1-\\widetilde{C}_1\\|_{[0,t]}$',color=alfacolor)\n",
    "\n",
    "g4,=plt.plot(Tempo,CR2,color=linecolorNY,label='$C_{2}(t)$',lw=linewidth)\n",
    "g5,=plt.plot(Tempo,CRt2,'s',color=markercolor,label='Reported cases in Group 2',ms=markersize)\n",
    "ax.xaxis.set_major_locator(plt.MultipleLocator(2.9))\n",
    "g6=plt.fill_between(Tempo,CR2+ErroCR2,np.maximum(CR2-ErroCR2,0),alpha=0.1,label='$K_{C}(t)$',color=alfacolor)\n",
    "\n",
    "\n",
    "#ax.legend(handles=[g1,g2,g3,g4,g5,g6],fontsize=1.2*legsize)\n",
    "ax.legend(handles=[g1,g2,g4,g5,g6],fontsize=1.2*legsize)\n",
    "\n",
    "plt.xticks(fontsize=tamfonte)\n",
    "plt.yticks(fontsize=tamfonte)\n",
    "\n",
    "#plt.text(0,10000,\"$K_{NY}(30)$\"+f\"={ErroCR2[-1]:.2f}\",fontsize=40)\n",
    "#plt.text(0,7000,\"$K_{NY}(30)/C_{NY}(30)=$\"+f\"{ErroCR2[-1]/CR2[-1]:.2f}\",fontsize=30)\n",
    "#plt.text(0,5000,\"$K_{NY}(30)/$Confirmados(30)=\"+f\"{ErroCR2[-1]/CRt2[-1]:.2f}\",fontsize=30)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('ErroEstimativa.png',dpi=500)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Dia -1 Erro C2 = 17.57% (1327.34/7555.26)\n",
      "Dia -1 Erro C1 = 8.89% (2563.05/28832.13)\n",
      "\n",
      "Dia -2 Erro C2 = 20.98% (1315.10/6269.19)\n",
      "Dia -2 Erro C1 = 10.72% (2563.05/23908.63)\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for D in range(2):\n",
    "    D=D+1\n",
    "    print(f'Dia {-D} Erro C2 = {100*ErroCR2[-D]/CR2[-D]:.2f}% ({ErroCR2[-D]:.2f}/{CR2[-D]:.2f})')\n",
    "    print(f'Dia {-D} Erro C1 = {100*ErroCR1[-D]/CR1[-D]:.2f}% ({ErroCR1[-D]:.2f}/{CR1[-D]:.2f})')\n",
    "    print()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Manuscript 3rd revision/NY_-_Artigo_2a_revisa.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from scipy.integrate import odeint\n",
    "from scipy import optimize\n",
    "from scipy.optimize import curve_fit\n",
    "import matplotlib\n",
    "matplotlib.rcParams['text.usetex'] = True\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import rc\n",
    "rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})\n",
    "rc('text', usetex=True)\n",
    "from matplotlib.ticker import MultipleLocator, MaxNLocator,FuncFormatter, ScalarFormatter\n",
    "import pandas as pd\n",
    "from sklearn.metrics import mean_squared_error,r2_score, mean_absolute_error\n",
    "from __future__ import division\n",
    "from scipy.optimize import check_grad\n",
    "from scipy.optimize import differential_evolution\n",
    "import warnings\n",
    "import tensorflow as tf\n",
    "import datetime, os\n",
    "import hyperopt\n",
    "from hyperopt import fmin, tpe, hp\n",
    "from decimal import *\n",
    "import time\n",
    "import numpy as np\n",
    "from scipy.ndimage.interpolation import shift\n",
    "import matplotlib.pylab as plt"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Método numérico - SEIRD"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def SEIRD2(y,t,a11,a12,a21,a22,b1,b2,gamma1,gamma2,mu1,mu2):  \n",
    "\n",
    "    S1=y[0]\n",
    "    E1=y[2]\n",
    "    I1=y[4]\n",
    "    R1=y[6]\n",
    "    D1=y[8]\n",
    "    S2=y[1]\n",
    "    E2=y[3]\n",
    "    I2=y[5]\n",
    "    R2=y[7]\n",
    "    D2=y[9]\n",
    "    \n",
    "    V1=(a11)*I1+(a12)*I2\n",
    "    V2=(a21)*I1+(a22)*I2\n",
    "\n",
    "    dS1dt=-V1*S1\n",
    "    dE1dt=V1*S1 - b1*E1\n",
    "    dI1dt=b1*E1-(gamma1+mu1)*I1\n",
    "    dR1dt=gamma1*I1\n",
    "    dD1dt=mu1*I1\n",
    "    \n",
    "    dS2dt=-V2*S2\n",
    "    dE2dt=V2*S2 - b2*E2\n",
    "    dI2dt=b2*E2-(gamma2+mu2)*I2\n",
    "    dR2dt=gamma2*I2\n",
    "    dD2dt=mu2*I2\n",
    "       \n",
    "    \n",
    "    return [dS1dt,dS2dt,dE1dt,dE2dt,dI1dt,dI2dt,dR1dt,dR2dt,dD1dt,dD2dt]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Jac_SEIRD2(y,t,a11,a12,a21,a22,b1,b2,gamma1,gamma2,mu1,mu2):  \n",
    "    \n",
    "    S1=y[0]\n",
    "    E1=y[2]\n",
    "    I1=y[4]\n",
    "    R1=y[6]\n",
    "    D1=y[8]\n",
    "    \n",
    "    S2=y[1]\n",
    "    E2=y[3]\n",
    "    I2=y[5]\n",
    "    R2=y[7]\n",
    "    D2=y[9]\n",
    "    \n",
    "    V1=(a11)*I1+(a12)*I2\n",
    "    V2=(a21)*I1+(a22)*I2\n",
    "\n",
    "    J=[[-V1,0,0,0,-(a11)*S1,-(a12)*S1,0,0,0,0],[0,-V2,0,0,-(a21)*S2,-(a22)*S2,0,0,0,0], \n",
    "       [V1,0,-b1,0,(a11)*S1,(a12)*S1,0,0,0,0], [0,V2,0,-b2,-(a21)*S2,-(a22)*S2,0,0,0,0],\n",
    "       [0,0,b1,0,-(gamma1+mu1),0,0,0,0,0], [0,0,0,b2,0,-(gamma2+mu2),0,0,0,0],\n",
    "       [0,0,0,0,gamma1,0,0,0,0,0], [0,0,0,0,0,gamma2,0,0,0,0],\n",
    "       [0,0,0,0,mu1,0,0,0,0,0],[0,0,0,0,0,mu2,0,0,0,0]]\n",
    "    \n",
    "    return J"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "DiasdoMes = np.array([\"5 Mar\",\"6 Mar\",\"7 Mar\",\"8 Mar\",\"9 Mar\",\"10 Mar\", \"11 Mar\",\"12 Mar\",\"13 Mar\", \n",
    "                 \"14 Mar\",\"15 Mar\", \"16 Mar\",\"17 Mar\", \"18 Mar\", \"19 Mar\",\"20 Mar\",\"21 Mar\",\"22 Mar\",\"23 Mar\",\n",
    "                 \"24 Mar\",\"25 Mar\",\"26 Mar\",\"27 Mar\",\"28 Mar\",\"29 Mar\",\"30 Mar\",\"31 Mar\",\"1 Apr\",\"2 Apr\",\"3 Apr\"])\n",
    "Tempo=DiasdoMes"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Exemplo NY"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Dados passados pelo Alison em Janeiro\n",
    "\n",
    "confViz=np.array([0.000000,     0.400000,     1.233333,     2.233333,     4.233333,     6.661905,\n",
    "                  9.090476,    15.376190,   24.519048,    39.376190,   59.947619,    93.090476,\n",
    "                  158.519048,   301.376190,   556.661905,   897.090476,  1436.804762,  2111.947619,\n",
    "                  3004.947619,  4069.233333,  5547.376190,  7251.804762,  9132.376190, 11289.376190,\n",
    "                  13594.661905, 16170.233333, 18949.804762, 21694.233333, 24590.233333, 27989.376190])\n",
    "\n",
    "confNY=np.array([1.000000,    1.600000,    2.766667,    3.766667,    5.195238,    7.480952,    9.909524,\n",
    "                15.052381,   21.338095,   30.338095,   39.480952,   53.766667,   90.909524,  172.623810,\n",
    "                 315.338095,  496.195238,  752.195238, 1037.909524, 1389.480952, 1762.338095, 2194.623810,\n",
    "                 2624.338095, 3076.338095, 3558.338095, 4059.766667, 4558.052381, 5079.766667, 5566.338095,\n",
    "                 6045.195238, 6612.909524])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Os dados de casos a seguir foram obtidos pela média móvel de 7 dias anterior do númedo de NOVOS casos diários \n",
    "#e depois somando.\n",
    "\n",
    "\n",
    "\n",
    "#confViz=np.array([0.285714286,0.571428571,1.285714286,2.285714286,4.285714286,6.714285714,9.142857143,\n",
    "#                  15.42857143,24.57142857,39.42857143,60,93.14285714,158.5714286,301.4285714,556.7142857,\n",
    "#                  897.1428571,1436.857143,2112,3005,4069.285714,5547.428571,7251.857143,9132.428571,\n",
    "#                  11289.42857,13594.71429,16170.28571,18949.85714,21694.28571,24590.28571,27989.42857])\n",
    "\n",
    "#confNY=np.array([0.857142857,1.428571429,2.571428571,3.714285714,5.142857143,7.428571429,9.857142857,15,\n",
    "#                 21.28571429,30.28571429,39.42857143,53.71428571,90.85714286,172.5714286,315.2857143,\n",
    "#                 496.1428571,752.1428571,1037.857143,1389.428571,1762.285714,2194.571429,2624.285714,\n",
    "#                 3076.285714,3558.285714,4059.714286,4558,5079.714286,5566.285714,6045.142857, 6612.857143])\n",
    "\n",
    "conf=confNY+confViz\n",
    "\n",
    "\n",
    "#Os dados de mortes são a média móvel de 7 dias anteriores\n",
    "\n",
    "\n",
    "mortesViz=np.array([0.0000000,   0.0000000,   0.0000000,   0.0000000,   0.1428571,   0.2857143,   0.4285714,\n",
    "                    0.5714286,   0.7142857,   0.8571429,   1.1428571,   1.5714286,   2.0000000,   2.4285714,\n",
    "                    3.1428571,   4.0000000,   5.2857143,  11.5714286,  22.5714286,  39.8571429,  64.0000000,\n",
    "                    95.8571429, 135.8571429, 194.1428571, 257.7142857, 327.5714286, 411.4285714, 520.2857143,\n",
    "                    648.0000000, 794.1428571])\n",
    "\n",
    "mortesNY=np.array([0.000000,   0.000000,   0.000000,   0.000000,   0.000000,   0.000000,   0.000000,\n",
    "                   0.000000,   0.000000,   0.000000,   0.000000,   0.000000,   0.000000,   0.000000,\n",
    "                   0.000000,   0.000000,   0.000000,   1.428571,   4.142857,   9.142857,  15.285714,\n",
    "                   23.142857,  32.428571,  45.714286,  59.000000,  73.285714,  86.714286, 104.142857,\n",
    "                   121.714286, 143.142857])\n",
    "\n",
    "\n",
    "NumDays=len(mortesNY)\n",
    "mortes=mortesViz+mortesNY\n",
    "\n",
    "\n",
    "# Alison 15/ago === primeiro===\n",
    "#b11=1.362834e-07\n",
    "#b12=5.763959e-08\n",
    "#b21=9.335943e-09\n",
    "#b22=6.154893e-08\n",
    "#a=1/3\n",
    "#mu1=0.006614284\n",
    "#mu2=0.008994874\n",
    "#gamma=0.1678806\n",
    "#E10=3.587489\n",
    "#E20=189.5482\n",
    "\n",
    "\n",
    "# Alison 15/ago === segundo===\n",
    "#b11= 1.313516e-07\n",
    "#b12= 6.014798e-08\n",
    "#b21= 1.164526e-09\n",
    "#b22= 6.432068e-08\n",
    "#a= 0.333333\n",
    "#mu1= 0.006783074\n",
    "#mu2= 0.009600811\n",
    "#gamma= 0.1782233\n",
    "#E10= 0.073459\n",
    "#E20= 197.3383\n",
    "\n",
    "# === terceiro===\n",
    "#b11=2.472308e-07 \n",
    "#b12=1.769661e-09 \n",
    "#b21=1.537126e-07 \n",
    "#b22=4.995852e-09 \n",
    "#a= 0.3 \n",
    "#mu1=0.004603178 \n",
    "#mu2=0.007113742 \n",
    "#gamma=0.1016965 \n",
    "#E10=99.35483 \n",
    "#E20=1.78247\n",
    "\n",
    "\n",
    "\n",
    "# === quarto ====\n",
    "\n",
    "#b11= 2.239437e-07\n",
    "#b12= 1.597219e-10\n",
    "#b21= 1.414581e-07\n",
    "#b22= 2.979664e-09\n",
    "#a= 0.3\n",
    "#mu1= 0.004060127\n",
    "#mu2= 0.006217964\n",
    "#gamma= 0.07686948\n",
    "#E10= 113.4915\n",
    "#E20= 1.149483\n",
    "\n",
    "#==== quinto =====\n",
    "#b11=1.438002e-07 \n",
    "#12=6.310993e-08 \n",
    "#b21=1.072332e-08 \n",
    "#b22=6.68603e-08 \n",
    "#a= 0.3 \n",
    "#mu1=0.006834952 \n",
    "#mu2=0.009647822 \n",
    "#gamma=0.1797832 \n",
    "#E10=4.119216 \n",
    "#E20=188.3812\n",
    "\n",
    "\n",
    "#===== sexto ======\n",
    "#b11=1.302697e-07 \n",
    "#b12=6.128739e-08 \n",
    "#b21=2.475656e-09 \n",
    "#b22=6.39265e-08 \n",
    "#a= 0.3 \n",
    "#mu1=0.006415728 \n",
    "#mu2=0.008728864 \n",
    "#gamma=0.1551327 \n",
    "#E10=1.595149 \n",
    "#E20=192.7423\n",
    "\n",
    "#===== sétimo =====\n",
    "#b11=1.275503e-07 \n",
    "#b12=6.149301e-08 \n",
    "#b21=2.198188e-09 \n",
    "#b22=6.446803e-08 \n",
    "#a= 0.3 \n",
    "#mu1=0.006494481 \n",
    "#mu2=0.008746544 \n",
    "#gamma=0.1556853 \n",
    "#E10=0.6228001 \n",
    "#E20=189.5582\n",
    "\n",
    "#===== oitavo =====\n",
    "#b11=1.28104e-07 \n",
    "#12=5.618179e-08 \n",
    "#b21=2.49455e-09 \n",
    "#b22=5.835198e-08 \n",
    "#a= 0.3 \n",
    "#mu1=0.005840508 \n",
    "#mu2=0.007975449 \n",
    "#gamma=0.1455118\n",
    "#E10=0.8716916 \n",
    "#E20=260.823\n",
    "\n",
    "#=====nono=====\n",
    "#b11=1.167082e-07 \n",
    "#b12=5.24066e-08 \n",
    "#b21=1.883664e-09 \n",
    "#b22=5.541086e-08 \n",
    "#a= 0.3 \n",
    "#mu1=0.005897493 \n",
    "#mu2=0.007728451 \n",
    "#gamma=0.1358446 \n",
    "#E10=0.2183988 \n",
    "#E20=291.9036\n",
    "\n",
    "#===== 10º =====\n",
    "#b11=9.667374e-08 \n",
    "#b12=4.868902e-08 \n",
    "#b21=1.582792e-09 \n",
    "#b22=5.021763e-08 \n",
    "#a= 0.315\n",
    "#mu1=0.005397821 \n",
    "#mu2=0.0071377 \n",
    "#gamma=0.1016353 \n",
    "#E10=0.1465221 \n",
    "#E20=291.9652\n",
    "\n",
    "\n",
    "\n",
    "#=======11º========\n",
    "#b11=1.029253e-07 \n",
    "#b12=4.686218e-08 \n",
    "#b21=8.785129e-09 \n",
    "#b22=4.83973e-08 \n",
    "#a=0.31 \n",
    "#mu1=0.005447275 \n",
    "#mu2=0.007168111 \n",
    "#gamma=0.1064956 \n",
    "#E10=1.105992 \n",
    "#E20=300.8411\n",
    "\n",
    "#=======12º========\n",
    "#b11=9.861817e-08 \n",
    "#b12=5.045563e-08 \n",
    "#b21=1.668626e-09 \n",
    "#b22=5.195747e-08 \n",
    "#a=0.315 \n",
    "#mu1=0.005662014 \n",
    "#mu2=0.00701271 \n",
    "#gamma=0.1194878 \n",
    "#E10=3.073295 \n",
    "#E20=287.1003\n",
    "\n",
    "#=======13º========\n",
    "\n",
    "#b11=8.896781e-08 \n",
    "#b12=4.561362e-08 \n",
    "#b21=5.447462e-10 \n",
    "#b22=4.709082e-08 \n",
    "#a=0.32 \n",
    "#mu1=0.00521101 \n",
    "#mu2=0.006897641 \n",
    "#gamma=0.09188311 \n",
    "#E10=0.4084842 \n",
    "#E20=295.9739\n",
    "\n",
    "#======14º=========\n",
    "\n",
    "#b11= 1.647913e-07\n",
    "#b12= 5.882963e-08\n",
    "#b21= 2.39241e-08\n",
    "#b22= 6.037258e-08\n",
    "#a= 0.332475\n",
    "#mu1=0.006455591\n",
    "#mu2= 0.009606232\n",
    "#gamma=0.1905646\n",
    "#E10=1.622102\n",
    "#E20=215.8127\n",
    "\n",
    "#======15º========\n",
    "#b11=1.229213e-07 \n",
    "#b12=4.801949e-08 \n",
    "#b21=8.826909e-09 \n",
    "#b22=4.922669e-08 \n",
    "#a=0.330742 \n",
    "#mu1=0.005213005 \n",
    "#mu2=0.007515871 \n",
    "#gamma=0.1162846 \n",
    "#E10=1.919374 \n",
    "#E20=274.0633\n",
    "\n",
    "#======16º========\n",
    "#b11=1.550773e-07 \n",
    "#b12=4.544716e-08 \n",
    "#b21=4.756015e-08 \n",
    "#b22=4.800922e-08 \n",
    "#a= 0.3 \n",
    "#mu1=0.005397755 \n",
    "#mu2=0.008474008 \n",
    "#gamma=0.1248658 \n",
    "#E10=96.99387 \n",
    "#E20=96.93782\n",
    "\n",
    "\n",
    "#======17º========\n",
    "b11= 1.883597e-07\n",
    "b12= 5.504316e-08\n",
    "b21= 5.609301e-08\n",
    "b22= 5.817231e-08\n",
    "a= 0.3\n",
    "mu1= 0.006640271\n",
    "mu2= 0.01034966\n",
    "gamma= 0.192012\n",
    "E10= 81.68885\n",
    "E20= 94.6416\n",
    "\n",
    "a1=a\n",
    "a2=a\n",
    "gamma1=gamma\n",
    "gamma2=gamma\n",
    "\n",
    "\n",
    "N=10500000 \n",
    "N1=0.16*N  #NY\n",
    "N2=0.84*N  #Vizinhos\n",
    "\n",
    "\n",
    "\n",
    "V1=(b21-b11)/mu1\n",
    "V2=(b22-b12)/mu2\n",
    "\n",
    "\n",
    "I10=confNY[0]\n",
    "I20=confViz[0]\n",
    "S10=N1-E10-I10\n",
    "S20=N2-E20-I20\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "t = np.linspace(0, NumDays-1, NumDays)  #tempo por dias\n",
    "dt = 1/10\n",
    "t1 = np.linspace(0, NumDays-1, int((NumDays-1)/dt)+1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V1=-1.9918869275064224e-05\n",
      "V2=3.0234326538263054e-07\n"
     ]
    }
   ],
   "source": [
    "print(f'V1={V1}\\nV2={V2}')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Gráficos das soluções baseadas em dados de 1 população"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "findfont: Font family ['serif'] not found. Falling back to DejaVu Sans.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1296x720 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Distância Viz:= 2890.93\n",
      "Distância Mortes Viz:= 61.46\n",
      "Distância Mortes NY:= 13.98\n",
      "V1 = 0.0000199189\n",
      "V2 = 0.0000003023\n"
     ]
    }
   ],
   "source": [
    "t = np.linspace(0, NumDays-1, NumDays)  #tempo por dias\n",
    "y0=[S10,S20,E10,E20,I10,I20,0,0,0,0]\n",
    "sol=odeint(SEIRD2,y0,t1,args=(b11,b12,b21,b22,a1,a2,gamma1,gamma2,mu1,mu2))\n",
    "y=sol[(t/dt).astype(int)]\n",
    "InfectadosTotalNY= y[:,4]+y[:,6]+y[:,8]\n",
    "InfectadosTotalViz=y[:,5]+y[:,7]+y[:,9]\n",
    "MortesNY=y[:,8]\n",
    "MortesViz=y[:,9]\n",
    "\n",
    "\n",
    "ErroCasosViz = mean_absolute_error(InfectadosTotalViz,confViz)\n",
    "ErroMortesViz = mean_absolute_error(MortesViz,mortesViz)\n",
    "\n",
    "\n",
    "\n",
    "ErroCasosNY = mean_absolute_error(InfectadosTotalNY,confNY)\n",
    "ErroMortesNY = mean_absolute_error(MortesNY,mortesNY)\n",
    "\n",
    "legsize=22\n",
    "colorcases='blue'\n",
    "colordeaths='red'\n",
    "colordata='black'\n",
    "linewidth=4\n",
    "markersize=7\n",
    "fontaxis=20\n",
    "\n",
    "\n",
    "\n",
    "t=DiasdoMes\n",
    "tamfonte=25\n",
    "fig=plt.figure(figsize=(18,10))\n",
    "\n",
    "ax1 = fig.add_subplot(2,2,1)\n",
    "ax1.plot(t, confViz, 'o',color=colordata,label = \"Mean of cases \",ms=markersize)\n",
    "ax1.plot(t,InfectadosTotalViz, color=colorcases,label = \"$C_1(t)$\",lw=linewidth)\n",
    "ax1.legend(fontsize=legsize)\n",
    "ax1.xaxis.set_major_locator(plt.MultipleLocator(5.8))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "ax1.set_title(\"(a) Infectious Cases in the neighbouring Counties\",fontsize=tamfonte)\n",
    "\n",
    "\n",
    "ax2 = fig.add_subplot(2,2,2)\n",
    "ax2.plot(t, mortesViz, 'o',color=colordata,label = \"Mean of deaths\",ms=markersize)\n",
    "ax2.plot(t, MortesViz, color=colordeaths,label = \"$D_1(t)$\",lw=linewidth)\n",
    "ax2.legend(fontsize=legsize)\n",
    "ax2.xaxis.set_major_locator(plt.MultipleLocator(5.8))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "ax2.set_title(\"(b) Deaths in the neighbouring Counties\",fontsize=tamfonte)\n",
    "\n",
    "ax3 = fig.add_subplot(2,2,3)\n",
    "ax3.plot(t, confNY, 'o',color=colordata,label = \"Mean of cases\",ms=markersize)\n",
    "ax3.plot(t, InfectadosTotalNY, color=colorcases,label = \"$C_2(t)$\",lw=linewidth)\n",
    "ax3.legend(fontsize=legsize)\n",
    "ax3.xaxis.set_major_locator(plt.MultipleLocator(5.8))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "ax3.set_title(\"(c) Infectious cases in NY County\",fontsize=tamfonte)\n",
    "\n",
    "ax4 = fig.add_subplot(2,2,4)\n",
    "ax4.plot(t, mortesNY, 'o',color=colordata,label = \"Mean of deaths\",ms=markersize)\n",
    "ax4.plot(t, MortesNY, color=colordeaths,label = \"$D_2(t)$\",lw=linewidth)\n",
    "ax4.legend(fontsize=legsize)\n",
    "ax4.xaxis.set_major_locator(plt.MultipleLocator(5.8))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "ax4.set_title(f\"(d) Deaths in NY County\",fontsize=tamfonte)\n",
    "\n",
    "\n",
    "\n",
    "#fig.subplots_adjust(bottom=0.05, right=1, top=0.97, left=0.05)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "#fig.savefig('AjustePor2Novo.png',dpi=400)\n",
    "\n",
    "\n",
    "t = np.linspace(0, NumDays-1, NumDays)\n",
    "\n",
    "print(f\"Distância Viz:= {max(abs(confViz-InfectadosTotalViz)):.2f}\")  \n",
    "print(f\"Distância Mortes Viz:= {max(abs(MortesViz-mortesViz)):.2f}\")  \n",
    "print(f\"Distância Mortes NY:= {max(abs(MortesNY-mortesNY)):.2f}\")  \n",
    "print(f'V1 = {abs(V1):.10f}')\n",
    "print(f'V2 = {abs(V2):.10f}')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Erro casos Viz: 819.00\n",
      "Erro casos NY: 312.23\n",
      "Erro mortes Viz: 23.83\n",
      "Erro mortes NY: 5.54\n"
     ]
    }
   ],
   "source": [
    "D=27\n",
    "print(f'Erro casos Viz: {mean_absolute_error(confViz[:D],InfectadosTotalViz[:D]):.2f}')\n",
    "print(f'Erro casos NY: {mean_absolute_error(confNY[:D],InfectadosTotalNY[:D]):.2f}')\n",
    "print(f'Erro mortes Viz: {mean_absolute_error(mortesViz[:D],MortesViz[:D]):.2f}')\n",
    "print(f'Erro mortes NY: {mean_absolute_error(mortesNY[:D],MortesNY[:D]):.2f}')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAoAAAAFgCAYAAAArYcg8AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+WH4yJAAAgAElEQVR4nOzde3ybV2H/8c+JldiO3FRJmrYJbUqlAi2Um2MVOugYqyNuY4DmFJaxjTFqb8tuMBaTjf0Y7bbgjF2Abczpxja2ZrQOEbdxkV2uG5T6ArSl5SaVXkho09pqakVOIvv8/ngkW5JlWbZlPZL1fb9eetk6z9HxkZ4k/uac55zHWGsRERERkcaxzu0OiIiIiEh1KQCKiIiINBgFQBEREZEGowAoIiIi0mAUAEVEREQajAKgiIiISINRABQRERFpMJ5yKhljugB/5mkAGLXWHi6o0w50AHHABySstUNu1RERERGR4hYNgJnwN2atPZpTNmqM8VlrD2We+4ED1to9OXUGjDHj1tqxatcp5YILLrBPf/rTF6smIiIiUtdGR0cft9ZuK3bMLHYnEGPMKDBkre3NKesDuqy1gczzfmAgdxQuM0rXZ63dXe06pXR0dNiRkZHFqomIiIjUNWPMqLW2o9ixcq4B7AVuKyjz4Uy/Zt1Q8JzM806X6oiIiIjIAhadAi5y/Z0PJ4Rdn3nuB3zW2njB6xLGmOzoXKJadcqZBhYRERFpZGUtAoG8hSBbgV05Icy3yEu3lNF8NeuIiIiINLSyt4Gx1h7NLPoYBnozI4F1wRjTbYwZMcaMnDx50u3uiIiIiLhqyfsAZlYDx4A7Kt+d1WGtPWyt7bDWdmzbVnQxjIiIiEjDWO5G0ENAe851eZQYERyvch0RERERKaFkADTG+I0xE5mFHrkSma/+zLWACQquv8uGNGvtWDXrlH67IiIiIrLYCKAPGGH+yFo2EGYD1xDQXlCnI1OOC3VEREREZAElA2BmRG2wyKFe4HDOSuBe4EBBnZ5MOS7UEREREZEFLHonEHBW0eLcA/iJzNdY9jZwOXU6cUbm4jgjhGNF9hCsWp2FLPVOIOl0mvHxcZ588knS6XTZrxNpZE1NTWzcuJFNmzZx3nnnYYxxu0siIq6zFp46C5uaq/PzSt0JpKwAuJYsJQDOzMzw4IMP0tzczNatW9mwYYN+kYkswlrL9PQ0k5OTjI+P4/V6ufDCC/V3R0Qa3j2PwS/dDtdfDq+/En7uMmgue0fmpVvpreAa1sTEBB6Ph+3bt9Pc3KxfYCJlMMbg8Xjw+XxcdtllJJNJnnrqKbe7JSLiusj34Mw0fPZH0P0ZeEfUvb4oAJYwOTmJz+dT8BNZpqamJrZs2cKpU6fc7oqIiKvSM/Cp7+eXvfIKd/oCCoAlTU1NsXHjRre7IVLX2traOH36tNvdEBFx1dcfhpM5/xS2bYDOy93rjwJgCTMzM6xbp49IZCWampqYnp52uxsiIq6KfC//+asC0Lrenb6AAuCiNP0rsjL6OyQije70Ofh8LL/s9Ve605csBUARERGRVRSNOSEw6yIvXHuJe/0BBUCpA/F4fPFKy6grIiJSDYXTv697FjS5nMAUAKWmHTp0iC1btixeMWNsbIyhId0VUEREasPJJHztIef7mbMpkqNH+On/3MyRI0eYmppyrV+ruP2gNJqhoSH6+/tJJBL4fD4AtmzZQn9/PwBHjx7F5/PR2dlZVnuHDx+ms7Nztq1CY2Nj+P3+vONdXV309vbi9/vx+/1FXyciIlItn/khTFs489Awj304xDqb5h/PJPl3r5d9+/YRjUYJBoNV75cCoKzY2NgYN954I36/n76+vrzglUgk6O3tJRgMsmfPHsq980wikWB0dJTu7u4F6+zatYv+/v55dQ4cOMCNN97IwMDA8t6QiIhIhUS+54z8PfbhEDaVILsnwuTkJAChUIgTJ07Q0tJS1X5pClhW5PDhw+zatYu+vj4GBgbmjbr5fD4OHDjAnj17aG9vL7vd3t5eent7Fzw+NjYGUHQ00efz4ff7NRUsIiKuik3Adx6F1D0RmEkXrZNOpzl27FiVe6YAKCtw+PBhenp6GBgYKDmtm532LXfqF5zFHKWmcIeGhmaDXjE9PT2zU88iIiJu+ERm8Uf68Rj2TLJonWQy6coCRgVAWZaxsTF6enro7u6mq6tr0fp+v583vvGNZbV99OhRdu/eXbLO4OBgyUDp9/tnRwlFRESqzdq51b+eCwKYZm/Rel6v15Vr1hUAZVn27NkDQF9fX1n1A4FA2VPAg4ODResODQ2xZ88e9uzZw9DQEPF4nD179tDT01O0nc7OToVAERFxxegJeDhzG/SNzwtj1hVfduHxeAiHw1XsWebnVv0nrhGXfcDtHqzMg3+w/Ndmw1dXV9eCK3QL7d+/v+z2R0ZGigbL7DTy2NgYR48e5ZZbbikZKgOBAENDQ0u69lBERKQScvf+M+tbeMNfRbnjvSHS6TTJZBKv14vH4yEajVZ9AQgoAMoyZK+tW2jkbaVyt5EpJru4Y7Fg5/f7GRwcrGjfREREFnN22tn+JVfPLwb5z57jRCKR2evcw+GwK+EPFABlGbIXq3Z0dCz79X19fezevbvo9YPj4+MlX7/Y9X9ZPp9v0bZEREQq7SsPQiJnj2dfC7zsMtjQ1MrevXvd61gOXQMoS5YdoSt3+jd3O5bs9HE8Hl92OBsZGVl0kUhuX0VERKqp8NZvv/AM2NDkTl8WohHAZVrJNXT1zu/3l71kPZFI5I3YZb+W2qKlVGiLx+MkEomyt5TR3UBERKSaTp2BoYJfkW+40p2+lKIRQFmy7OhbOSHw4MGDHDhwYEntL/X6v4U2fF7sWkIREZFK+9yP4Mz03PNLN8Gu7e71ZyEKgLJk+/fvn73tWymHDh3ijW9845JD2JYtWxYcBRwdHc0Lf0ePHmXLli1F68bjcbZu3bqkny0iIrIShdO/b7gSjHGnL6UoAMqyDAwMcPvttxe9XVs8HufQoUN0dnYuawuWzs5ORkZGFjyendZNJBLE4/EFf0YsFtMWMCIiUjXHn4I7H8kve30NTv+CrgGUZWpvb2diYoLe3l52796dd1u2QCCwpH3/Cu3evZuxsbGi1/n19vbS09PDoUOHgNL7C46MjOh2cCIiUjWf+j7YnOfPvwgCm13rTkkKgLIi5d4JZCm6urrYvXt30XBX7t5+iURCC0BERKSqik3/1ipNAUtNWspK42IOHz68ahtVi4iIFLr/JHzvibnnTcbZ/qVWKQBKTerr61v26GIikWB4eLjsrWJERERWKvL9/OfX7YRtXnf6Ug5NAUtVjY2NMTQ0NLshdCKRoLu7e95KYZ/Px65duxgbG1vyQo6DBw+uytS0iIhIMdMz8MmCAFjL07+gAChV1t7eTnt7e1mLRLq7uzl06BB+v39Jdx3ZvXu3rv8TEZGqufMn8NPJuecb10Mo4F5/yqEAKDVt//79xOPxsgOg3+9X+BMRkaoqXPzxyoATAmuZrgGUmreUQKfwJyIi1TSVdu7+kavWp39BAVBERERk2YbiMHl27vm2jfAzl7rXn3IpAIqIiIgsU+H07y8+Czx1kK7qoIsiIiIitWc8BV9+ML+sHqZ/QQFQREREZFk+8wNIz8w9v2ILXL3Nvf4shQKgiIiIyDIUbv78hmeBMe70ZanK2gbGGNMFbAECQDvQb609mnPcDwwA/cAI4Ad2Z+qN5dRrBzqAOOADEtbaoYKfVZE6IiIiIqvlwQSMncgve12dTP9CGQEwE/7GrLXxzHMfMGqM8VtrD+VU9QF9ma9DQG9B+PMDB6y1e3LKBowx49l6laojIiIispo+UTD6d80OuHSTO31ZjnKmgLdkwx+AtTYB9OKEvVx7rLWbrbXGWru7SBjrxRkhzHWwoJ1K1RERERFZFdbOX/1bL4s/skoGwMxoW39myjVXdjRuKTdpvQFnyjZXHOhchToiIiIiq+I7j8IDibnnG5rgNc9wrz/LUTIAZkb+DjE/cGXvy5VXbozxGWPaM8Ext9wP+HJHEjPtJzLH2ytVp9T7EREREVmpwtG/lz8dzm9xoyfLt+g1gNba3iLFb8S5LjBRUDZIZhGIMWYAuDFTZ7EbuW4po6+VqiMr1Nvby9DQEGNjY7S3t9PR0TF7bHx8nGAwyP79+13sYW05fPgw/f39xONxJiYm3O6OiIiswLlp+PQP8svqbfoXylwFnCuzCKQb2JUts9bGjTEHcwLhmDFmELgF2FOkmaoyxnTj9JmdO3e63Jv619fXRzweJxAI0NfXR2dn/uz70aNH2bx5M6Ojo3V3b954PE48Hp/3nlaiu7ubjo4Orr/++oq1KSIi1ZNKpYhEIsRiMabOC/B4OoxZ7wz5bWp2RgDrzZIDIM52L3sWmobNMYRz/eBio3+rzlp7GDgM0NHRYV3uzpqyZcv8Qdeuri5uu+02du3aVXcjXvF44dUOleHzuf7XQERElmF4eJhQKEQ6nSaZTOJp9pI2+7jwt6M07wzymmdAy3LSlMuWtBG0MaYP6CuyL193kerjma9+IHuN3kK/BccrWEdqwO7du0kkEoyN1dfOPAMDA253QUREakQqlSIUCpFIJJicnMRay7mpSWwqwWMfDmHPTdXl9C8sIQBmQt5gkfCXXSm80FxfPDNamKDgGr1skLPWjlWqTrnvp1alUimOHDnCzTffzJEjR5iamnK7S8uSSDgDwvU08jU0NMThw4fd7oaIiNSISCRCOp0ufnAmTfMPjhHcUd0+VUq5dwLpBEaKbOycvf6vp3BKGGe7ltyFIkM4dxHJrdeRKafCdepS4TCz1+tl3759RKNRgsGg291bkv7+frq7u4teAzg2NsbQ0BB+v5/x8XESicTsopGxsTF6e3sZGRnhjjvumJ2SjcfjxGIxent7i7aZSCQ4fPjwbOBMJBJ0d3fPPh8bG+PGG28kHo/Ptjs+Ps7AwACDg4McPXqUwcFBwLnGMTsSWPjzSvU9V29vL4FAgC1btjA+Pp63UKYciUSCgwcPEggEZstuuOGGvEA9NDREPB5ny5YtDA8Ps3v37nnXLg4NDc2G8fHx8dm6fX1z22Yu9p7KaUNEZC2KxWIkk8mix+yZJH4bZ12d3PptHmttyQfO/npdOFO5uY++nDpdgD/nuQ8YBdpzyvzAaEHbA6tRp9Rj165dtlz33Xdf2XVX6vTp09bn81lg3sPn89lUKlW1vpQjFotZwI6Ojs6WTUxM2MHBQdvV1WX7+/uLvm5wcNB2dnbmlfX19dnu7u68Mp/PN68sFotZn89nY7HYvPLCNicmJmxnZ6edmJiY125fX5+dmJiwExMT1ufz5dXx+/12cHBw2X2fmJiw7e3t8/rY3d1tfT5f0XYLTUxMWL/fP6+Nvr6+2e9jsdi8fra3t9uBgYG8OrmvyZblvofF3lM5bZSjmn+XREQq5dZbb7VtbW1Ffzeb5jb7/n++1e0uloQzeFc83y10wM4FuaJvHIgV1O0C9mce/bmBMKdOZ+Z4tm7natVZ6FGrAbDUH7K2tjZ766219YcsGwD3799vBwYG7MDAgO3r67OdnZ15IaTQQgELmBfEirWzf//+eeFjoZ/Z399vu7q65v38/fv3L7l/5fa9q6uraPuDg4NlB8BibQwODlrn/2uOvr4+6/f78+r09/fnfTb9/f1Fg3hu24u9p3LaKIcCoIjUo1QqteDgjGdj7Q3OFFp2AFyLj1oNgDfddJM1xhT/X4Yx9uabb65aX8pRbAQwq6ura97onbXWjo6Ozgt6WYVBZKFgUthGth/F2ix2bKFgudSfu9BrFvpMRkdHyw6AwLw+ZMNYViwWmxfMBgYGbHt7+7w+Z0c8c19b7ntarI1yKQCKSL266667rM/ns00tbRaMNc1t1rT67J989C63u7aoUgGwDhcur02BQACv18vk5OS8Y16vt6720ztw4AC7du2ad/1c9nq+oaH5l2v29fWVdZ1ctr2RkRE6OztnVxkXW2xSWDdrOQtTyul7qb6UK9tG4fn2+Xx0d88ttvf7/bPPE4kE8Xic4eHhvNe0t7czMDDAjTfeOHsuenp6Zq/vK+c9+Xy+km2IiKx1wWCQr9xznJ//kwjpJ+J4tvrxPj/M77+hzm79UUABsEaEw2H27dtX9JjH4yEcDle5R8uXDS9jY2N5QSYbjLq6uqrSj+zChULF9i4s1YbP51tS35fS/kpkF67s2rWLzs5OgsHgvDDX1dVFV1fX7EKP/v5+hoeHGRgYKPs9lWpDRKQRfO7BVry79s4+v24nXNTmYocqYEn7AMrqaWlpIRqN4vP5aGtrwxhDW1sbPp+PaDRKS0v9/U+jcEQqO8K3ks2Ws6/NttXe7tz+uVjYGx8fz6u7HLfffnteG6X6nu3LSt5fuW309vbS399fcrX1oUOH8trdv38/sViMsbExEolEWe9psTZERNa6qTR87Lv5ZfW6918uBcAaEgwGOX78OP39/dx000309/dz4sSJutsCJjuylBss4vE4Pp+Prq4ujh49Ou81Y2Nj8zaNLhYw+vv76ezsnP0Zfr+f9vb22aCW6+jRo3l1y1Xs55bb966urqJTqksJhV1dXUVH1+Lx+OzPOXToEL29+bfpzm7hAszuZ1isv52dnYyPj5f9nkq1ISKy1n3y+zCemnu+aQO8MrBw/XqhAFhjWltb2bt3L+9+97vZu3dvzY78ZYPGQsEm9/o8mLvOrK+vj/7+/nmvGxoamh39yrrtttvynmenIAvD0cDAAP39/XnBLZFIcNttt9Hf359Xd3x8vGRw6ezszBu5zJ3OLafvt9xyC7fddtu8EDk4OFj2iNktt9zC0NDQvEB89OjRvM+o1Khntt8HDx4sWic7YljOe1qsDRGRtcpa+Mi38svedDV4N7jTn0oyziKRxtHR0WFHRkbKqnv//fdz1VVXrXKP6s+hQ4eIxWKzz30+37xNgROJBDfeeCN+v59AIEBnZ+dsYMhucrx169bZssLr0AKBQF6oGx8fZ3R0lL6+vqIjeoUbJ8diMQ4cOJA3GtnX18fhw4dpb2+ns7NzwY2Me3p62LVrF0Dewoty+56tkx25zW4Enb1Wr6+vb17YLfZ+sptJt7e3k0gk8n7O2NgY/f39s8fBCa/ZUcHdu3cTj8fp7OxkaGhoNhDG43G6urrywlup93T48OGy2liM/i6JSD36+sPwy8fmnq8z8LW3wCWb3OrR0hhjRq21Ra+DUgAsQb+03JMNgIV3tpD6pL9LIlKP3vZpGMyZIHnVFfDPr3GvP0tVKgBqClhERESkwIMJGCq4yumtL3CnL6tBAVBERESkwL9/x7kbQ9bVF0Jwh2vdqTgFQKlJuStaRUREqumpM3D7ffllb30BGONOf1aDAqDUlHg8zp49e2YXJuTuQyciIlINA/fB5Nm559s2wi88w73+rAbdCURqit/v1x0mRETENdMz8G/fyS/71edB8xpLTBoBFBEREcn44o/hoSfnnm9ogr1Xu9adVaMAKCIiIpLxrwUbP7/umbDN605fVpMCoIiIiAhw/0n4xiP5Zb/xQnf6stoUAEVERESAj3w7//mLnwbP2eZOX1abAuAiGu1OKSKVpr9DIlIPnjgNn/x+ftlvrKGNnwspAJbQ1NTEuXPn3O6GSF07e/YsHs8aWz4nImvOrffCmem555dsgt3l3/K87igAlnDeeedx6tQpt7shUrestTzxxBOcf/75bndFRGRBZ6fhowVbv7zl+dC0hlOS/ltewpYtW3jooYcA2LRpE+vXr8espW3ARVaBtZaZmRlOnz5NIpEgnU5z4YUXut0tEZEF/c8P4eTpuefe9fDG57jXn2pQACyhubmZnTt3Mj4+zo9//GOmp6cXf5GIsG7dOlpbW/F6vWzevJl169bwf6NFpGalUikikQixWIxAIEA4HKalpSWvjrXwkYKtX/Y8GzY1V7GjLlAAXERzczPbt29n+/btbndFREREyjQ8PEwoFCKdTpNMJvF6vezbt49oNEowGJytN3IC7n5s7nUGZ/p3rVMAFBERkTUllUoRCoVIJBKzZZOTkwCEQiFOnDgxOxL4bwVbv/z85XD55qp11TWalxEREZE1JRKJkE6nix5Lp9McO3YMgJ+cgs//KP/4W9fw1i+5FABFRERkTYnFYiSTyaLHkskk8XgcgI/eDdM5W5U+cyu85NJq9NB9CoAiIiKypgQCAbze4jfw9Xq9+P1+Tp+DI/fmH3vrC6BRNvtQABQREZE1JRwOL7gBvcfjIRwOc+x+OHVmrnxzC7zhyip1sAYoAIqIiMia0tLSQjQaxefz0dbWhjGGtrY2fD4f0WiUDc0t8+77u/dqaGmgpbEN9FZFRESkUQSDQY4fP04kEiEej+P3+2f3AfzyjyE2MVfXsw5+9XmuddUVCoAiIiKyJrW2trJ379555YWjf6++ArafV6VO1QhNAYuIiEjD+NE4fOXB/LK3vtCdvrhJAVBEREQaRuHGzy+82Hk0GgVAERERaQhPTsHH788va5SNnwspAIqIiEhD+O/vQirnBiEXt8GrrnCvP24qaxGIMaYL2AIEgHag31p7tKBOO9ABxAEfkLDWDrlVR0RERCQrPQP/UTD9+2vPg/VN7vTHbYsGwEz4G7PWxjPPfcCoMcZvrT2UKfMDB6y1e3JeN2CMGbfWjlW7joiIiEiuL8Tg+OTc8+YmZ++/RlXOFPCWbPgDsNYmgF6gL6dOL9Bf8LqDLtYRERERmfWRb+U/D18Fm1vd6UstKBkAM6Nt/Zkp11zZ0bhs+Q0407G54kBnzvNq1hEREREB4O5HYeREflmjLv7IKhkAMyN/h5gfuHyZr/FMSPTljhJmXpsAJyRWs85ib1hEREQaS+HGz9fthGdudacvtWLRawCttb1Fit+Ic11gIhPKStlSRj+qWUdEREQaxKNJ+MwP8st+o8FH/2AZt4LLLALpBnZVvjurwxjTjdNndu7c6XJvREREpFr+6244NzP3/HIfvPzpbvWmdixnH8ABYE/hNGwts9YettZ2WGs7tm3b5nZ3REREpAqm0vBf9+SXveUFsM64059asqQAaIzpA/oK9tzLXn/nK/4qxqtcR0RERIRPfh/GU3PPN22APVe5159aUvYUcGYadbBww2VrbdwYk8C5/i6RU9+XOZ5dMVy1OiIiItLYzk7Dh+7KL7vhOeDd4E5/ak1ZI4DGmE5gJDf8GWP8OQtAhnDuEJKrI1OOC3VERESkgX3sXnj41Nxzzzpn+lcciwbATPjzAYls6MsEv56c6wB7gQMFL+3JlONCHREREWlQp8/BBwtG/970HLh0kzv9qUXGWrvwQWdqdWKBw3FrbSCnbifOyFwc8ONsE1N4D9+q1VlIR0eHHRkZKaeqiIiIuCCVShGJRIjFYgQCAcLhMC0tLWW//h+H4dDX5563eOCrb4GLvJXvay0zxoxaazuKHisVANciBUAREZHaNTw8TCgUIp1Ok0wm8Xq9eDweotEowWBw0dc/OQUv/Xc4dWau7Hc6oPclq9fnWlUqAC55H0ARERGR1ZBKpQiFQiQSs+s8mZycBCAUCnHixIlFRwL/eTQ//G1qht+qm52Lq2c5+wCKiIiIVFwkEiGdThc9lk6nOXbsWMnXP5qcf9u339oF55c/e9wwFABFRESkJsRiMZLJZNFjyWSSeLz0PSg++E1n8+esbRt127eFKACKiIhITQgEAni9xVdqeL1e/H5/0WMADybgY9/NL/v9a2Dj+kr2cO1QABQREZGaEA6H8XiKL0/weDyEw+EFX/s3d0I6556/l26CN11d6R6uHQqAIiIiUhNaWlqIRqP4fD7a2towxtDW1obP5yMajS64AOT+k/Cp7+eXveNa2NBUhU7XKa0CFhERkZoRDAY5fvw4kUiEeDyO3+9fdB/Av/4G5G5qd+VWeN0zV7+v9UwBUERERGpKa2sre/fuLavu8HG444H8sj/+GWjSHGdJ+nhERESkLlkLh/4vv6x9O1x/uTv9qScKgCIiIlKXvvwg3HU8v+xdLwFj3OlPPVEAFBERkbozU2T072WXwYue5k5/6o0CoIiIiNSdz/wA7ns8v2z/z7jTl3qkACgiIiJ15dw0/M038ste+0y4+kJ3+lOPFABFRESkrgzcBz9+cu55k4E/erF7/alHCoAiIiJSN6bS8PffzC+74Tlw+WZ3+lOvFABFRESkbvz7d+DR5Nzz5ib4g2vc60+9UgAUERGRuvDkGfin4fyyX38+bD/Pnf7UMwVAERERqQuHR50QmHXeBvidDvf6U88UAEVERKTmnUzCR76dX3ZjO2xudac/9U4BUERERGrePwzD6XNzz7e2wtte6F5/6p0CoIiIiNS0h56EW+/JL/u9a8C7wZ3+rAUKgCIiIlLT/v6bcG5m7vkl58Heq93rz1qgACgiIiI16/uPw7H788ve/mJo9rjTn7VCAVBERERq1vu/ATbn+TO2wBuudK07a4YCoIiIiNSksRMQjeeXvfNaaFJ6WTF9hCIiIlJzrIW+r+eXveAieEXAnf6sNZpBFxERkYpIpVJEIhFisRiBQIBwOExLS8uy2vraQ3DnI/ll+18CxlSgo6IAKCIiIis3PDxMKBQinU6TTCbxer3s27ePaDRKMBhcUlvWwqGC0b+XXgovubSCHW5wCoAiIiKyIqlUilAoRCKRmC2bnJwEIBQKceLEiSWNBP7PD+Gex/LL9v9MRboqGboGUERERFYkEomQTqeLHkun0xw7dqzstp48A+/9an7Zq66A51+8kh5KIQVAERERWZFYLEYymSx6LJlMEo/Hix4rpu9/4bGcpjzr4I+uXWkPpZACoIiIiKxIIBDA6/UWPeb1evH7/WW1882fwK335pf17HL2/pPKUgAUERGRFQmHw3g8xZcVeDwewuHwom1MpeFdQ/llfh/8/jWV6KEUUgAUERGRFWlpaSEajeLz+Whra8MYQ1tbGz6fj2g0WtYCkA/eBfFEftnB66FFy1VXhT5WERERWbFgMMjx48eJRCLE43H8fn/Z+wDedxL6R/PL9l4NL75klTor5QdAY8wAcNBaO1ZQ7gcGgH5gBPADu4H+3LrGmHagA4gDPiBhrR0qaFk+9/8AACAASURBVKsidURERKT6Wltb2bt375JeMz0DvUOQnpkru9ALB15a4c5JnpIBMBPueoEE0IkT8orxAX2Zr0NAb0H48wMHrLV7csoGjDHj2XqVqiMiIiL149++DXcX7Pn3Fy+HTc3u9KdRlLwG0Fobt9b2WGt7gfESVfdYazdba421dneRMNbL/PB4ECc0VrqOiIiI1IGHnoT3fyO/7FVX6H6/1VCtRSA34EzZ5orjjCpWuo6IiIjUOGvhT78IqZz9ozdtgPf+nGtdaigVC4DGGJ8xpj0zTZtb7gd81tq84GatTWSOt1eqTqXei4iIiKyuyPfgqw/ll/3JdXBR8e0EpcIqFQDfSM7CjMx1eb7MMd/CLwNgSwXriIiISI17/PT82729+BJ403Pc6U8jWnEAzIzIHbTWDllrE5nr/waBW1bcuwoxxnQbY0aMMSMnT550uzsiIiIN7aavQmJq7nlzE7zv58EY9/rUaCoyApidhs0xBHTljAK6ylp72FrbYa3t2LZtm9vdERERaVh3PACf/H5+2dtfDJdvdqc/jWrFAdAY012kOLti2I+zhQwlwuB4BeuIiIhIjZo8C+/+Yn7Zs7fB217oTn8a2YoCYGZhRn/hwo8c8cwUcYKCa/SyQc5aO1apOit5LyIiIrK6/vrrcHxy7vk6A4euh/VN7vWpUa0oAGZCWU/hylyc7VrGcqaGh4DCVbodmXIqXEdERERqzOgJ+I/v5Je97YXw3Ivc6U+jq8Q1gOO5I4CZEbke4MacOr3AgYLX9WTKK11HREREasjZaed2bzanbOf58I4Xu9alhmestQsfdMLcAZwtWLqBMZzRtsHc++8aY7pwrvcDCAB9haOCxphOnNG7eKbuWJH7/FakTikdHR12ZGSk3OoiIiKyQh/4Jvztnfllt74BXrrTnf40CmPMqLW2o+ixUgFwLVIAFBERqZ4fPAGvPgLnZubK9jwb3r/bvT41ilIBsFq3ghMREZEGM2PhXXfkh78LWuHd17nXJ3EoAIqIiMiq+K+7ncUfud77c+BrcaU7ksPjdgdERETEXalUikgkQiwWIxAIEA6HaWlZWUo7/hS87//yyzovh9c8Y0XNSoUoAIqIiDSw4eFhQqEQ6XSaZDKJ1+tl3759RKNRgsHgstq0Ft79JUiemytr2wB/8XLd7q1WKACKiIg0qFQqRSgUIpGYu6Pr5KSzU3MoFOLEiRPLGgn8zA+dW77letdLYPt5K+quVJCuARQREWlQkUiEdDpd9Fg6nebYsWNLbnMiBe/5cn5Zx3b4lecuo4OyahQARUREGlQsFiOZTBY9lkwmiccLb/S1uL/8GjyRmnu+oQne1+nc9k1qhwKgiIhIgwoEAni93qLHvF4vfr+/6LGFfPnHMHB/ftnvBuEZW5bZQVk1CoAiIiINKhwO4/EUXw7g8XgIh8Nlt/XIKfjDL+SXPXMr/HbRbYjFbQqAIiIiDaqlpYVoNIrP56OtrQ1jDG1tbfh8PqLRaNkLQM6k4Xc+CxNTc2XrDPRd70wBS+3RKmAREZEGFgwGOX78OJFIhHg8jt/vX/I+gO/9Cnzn0fyyd14L7dsr3FmpGAVAERGRBtfa2srevXuX9dqj98Gt9+aX7fZr6rfWaQpYREREluW7J+FPvphfdtn58DchrfqtdQqAIiIismRPTkHPZ+DM9FxZiwf6XwPnN7vXLymPAqCIiIgsyYx1Vvw+fCq//ODPw1Xb3OmTLI0CoIiIiCzJPwzDF3+cX/bm50L4Kle6I8ugACgiIiJl++qD8LffyC974cXw/37Wnf7I8igAioiISFkeOQW//3mwOWVbWuGfXg3N2lekrigAioiIyKKm0vDb/zN/s+cPvRJ2nOdev2R5FABFRERkUe/9Ctz9WH7ZO6+Fl+50pz+yMgqAIiIiUtLAfXBEmz2vKQqAIiIisqDvnoQ/1WbPa44CoIiIiBSlzZ7XLgVAERERmWfGwh8U2+z5em32vBZo0baIiEidSqVSRCIRYrEYgUCAcDhMS0tLRdr+0F3wpR/nl/3q8yB8ZUWaF5cpAIqIiNSh4eFhQqEQ6XSaZDKJ1+tl3759RKNRgsHgitr+yoPwd3fml73wYviz61bUrNQQBUAREZE6k0qlCIVCJBKJ2bLJyUkAQqEQJ06cWPZIoDZ7bgy6BlBERKTORCIR0ul00WPpdJpjx44tq93sZs8Jbfa85ikAioiI1JlYLEYymSx6LJlMEo/Hl9XunxfZ7PmPtdnzmqQAKCIiUmcCgQBer7foMa/Xi9/vX3Kbt38X/rtgs+eQNntesxQARURE6kw4HMbjKX5BnsfjIRwOL6m9b/0U3v2l/LKnZzZ7NtrseU1SABQREakzLS0tRKNRfD4fbW1tGGNoa2vD5/MRjUaXtADke4/Dr39i/mbP//wa2KTNntcsrecRERGpQ8FgkOPHjxOJRIjH4/j9/iXvA/jABLw5Ak+eyS/XZs9rnwKgiIhInWptbWXv3r3Leu1PTsGvRODk6fzy3w1qs+dGoClgERGRBnMy6Yz8/eSp/PK3PB/eea07fZLqKnsE0BgzABy01o4VOdYOdABxwAckrLVDbtURERGR4p6cgl/9BMQT+eV7roL3vEyLPhpFyQBojPEDvUAC6AT6F6hzwFq7J6dswBgzng2L1awjIiIixU2ehV//JNz/eH75q6+A93U6mz5LYyg5BWytjVtre6y1vcD4AtV6mR8MDwJ9LtURERGRAlNpeNunnS1fcr3sMvjAK8Gji8IaSiVO9w0407G54jgjhm7UERERkRznpmHfZ+Ebj+SXX7MD+l8DG5rc6Ze4Z0UBMDMl67PW5oUya20ic7y9mnVW8l5ERETWoukZeEcUhh7IL3/ehfCRX4TW9e70S9y10m1gfIsc31JGG9WsIyIi0jCshT/9EnzqB/nlz9wKH309nKeNnhtWQ8z4G2O6jTEjxpiRkydPut0dERGRVWct/MXX5t/f97Lz4b/eAJtb3emX1IaGCIDW2sPW2g5rbce2bdraXERE1r4P3gX/8q38sovb4NYwXOR1p09SO1YaALPX3y00FTxe5ToiIiIN71+/BX97Z37Zlla49Q1w6SZ3+iS1ZUXXAFpr48aYBM71d7NbSmZDWs7+fVWrIyIi0sg+di/c9NX8sk0b4D9fD1foannJqMS9gIeAdvK3Z+nIlLtRR0REpKalUikikQixWIxAIEA4HKalpWXF7X76B/CuO/LLWj3wb6+Dqy9ccfOyhlQiAPYCA8DRnLKeTLkbdURERGrW8PAwoVCIdDpNMpnE6/Wyb98+otEowWBw2e3e8QD84RfA5pRtaIJ/eS107Fh5v2VtMdbahQ8606sHcLZ76QbGcEbbBnPvv2uM6WRuZM4PjBW5h2/V6pTS0dFhR0ZGyq0uIiJSMalUih07dpBIJOYd8/l8nDhxYlkjgd94BH79E3Bmeq6sycCHXwOvCKykx1LPjDGj1tqOYsdKjgBmNlnOjq71lKg3xCLTsNWsIyIiUosikQjpdLrosXQ6zbFjx9i7d++S2vz2T+E3P5Uf/gzw/pDCnyysIbaBERERqQWxWIxkMln0WDKZJB4vvNtpad/6KfzaJyB5Lr/8L14O4SuX20tpBAqAIiIiVRIIBPB6i2/C5/V68fv9Zbf1hRi86ePw5Jn88gMvhTc/byW9lEagACgiIlIl4XAYj6f41Vcej4dwOFxWOx/5FvR8BqYKZpN/Nwi/tWulvZRGoAAoIiJSJS0tLUSjUXw+H21tbRhjaGtrw+fzEY1GF10AMj0DN30F3vvV/NW+4IS/d167en2XtaUS28CIiIhImYLBIMePHycSiRCPx/H7/WXtA5g6B3/wBWfqN1eTgb/8efjlq1ex07LmKACKiIhUWWtr65JW+z5xGn7z086ij1ze9fBPr4afe3pl+ydrnwKgiIhIDYtPwFs+CQ8+mV9+kde5w8dztrnTL6lvCoAiIiI1avg4vO3TkJjKL3/WVvj318GO89zpl9Q/BUAREZEa9D8/hLd/IX+DZ4CXXurc4WNTszv9krVBAVBERKSGWAuHx+Cv/nf+sa6r4OD1zj1+RVZCAVBERKRGpGfgz78C/3n3/GNvfxH8wYvAmOr3S9YeBUAREZEacPoc/O7n4I4H8ss966Dveuh6tjv9krVJAVBERMRljyXhNz8Fdz+WX37eBvjn18BLd7rTL1m7FABFRERc9MNxeMsn4JGn8su3tzkrfa+8wJ1+ydqmACgiIlKmVCpFJBIhFosRCATKuoNHKXc+Ajd+Bk6dyS9/9gXOHn8Xt62wwyILUAAUEREpw/DwMKFQiHQ6TTKZxOv1sm/fPqLRKMFgcMntfeJ78MdDcLZgm5eXXebc3aNtQ4U6LlKEAqCIiMgiUqkUoVCIRCIxWzY5OQlAKBTixIkTZY8ETqXhL78GHy2y0vdNz4G/eDms1zYvssrWud0BERGRWheJREin00WPpdNpjh07VlY733scXvux4uHvj6+F912v8CfVoRFAERGRRcRiMZLJZNFjyWSSeDxe8vXWwn/cDX/1tfl39li/Dt6/G15/ZaV6K7I4BUAREZFFBAIBvF7v7LRvLq/Xi9/vX/C1T5yGdw7CF388/9jO8+GDr4QXXlzBzoqUQVPAIiIiiwiHw3g8xcdMPB4P4XC46LGvPgivuLV4+Pulq+Czv6zwJ+7QCKCIiMgiWlpaiEaj81YBezweotHovAUgZ9Jw6OvwL9+a39Z5G5yFHpryFTcpAIqIiJQhGAxy/PhxIpEI8Xgcv99fdB/AH43D730e7js5v4327fCBVzhTvyJuUgAUEREpU2trK3v37i16zFr42HfhvV+BVMGC4XUGfi8Iv/8i596+Im5TABQREVmhxBS86w743I/mH9vRBh94JVzztOr3S2QhCoAiIiIr8I1H4O1fgBPzFwjzC8+Av/p5OH/5d4sTWRUKgCIiIstwbhr+7pvwT8NgC45tXA/vfRnseTYY40r3REpSABQREVmiBxPw+5+Hbz86/9hzL3T29vNvrn6/RMqlACgiIlIma+Hj98P/+zIkz80//lu74I+uhQ26nZvUOAVAERGRMtx/Ev78K3DnT+Yfu9ALfxeCl+6sfr9ElkMBUEREpIQnp+Bv74SP3g0zhRf7Abv9cKgTtrRWv28iy6UAKCIia14qlSISiRCLxQgEAkU3cC40Y+G27zp39BhPzT/e3AR/9rPw5udqoYfUHwVAERFZ04aHh+fdwm3fvn1Eo1GCwWDR13z7p851ft8pssgD4GWXwZ+/TAs9pH4pAIqIyJqVSqUIhUIkEonZsslJZ8O+UCjEiRMn8kYCHz8Nff8Ht99XvL1LN8F7Xgadl2vUT+pbRQKgMcYPDAD9wAjgB3YD/dbasZx67UAHEAd8QMJaO1TQVkXqiIiIRCIR0ul00WPpdJpjx46xd+9e0jPwn3fD334DTp2dX7fFA7/TAT27nO9F6l0l/xj7gL7M1yGgtyD8+YED1to9OWUDxpjxbL1K1REREQGIxWIkk8mix5LJJPF4nG88Au/5Mnz/ieJtvPoK+NPr4JJNq9dPkWqrZADcs0gA68UZIcx1ECc07q5wHREREQKBAF6vd3baN9dGr5evnvJzy8eLv/aKLc7dPLS1i6xF66r4s27AmbLNFQc6V6GOiIgI4XAYj6f4WEdq2sP3LgzPK2/bAH92HXx+r8KfrF0VDYDGGJ8xpj0zTZtb7gd81tq84GatTWSOt1eqTiXfj4iI1LeWlhai0Sg+n4+2tjaMMTS1tGFafWz77Shmff5WMF1XwZd+Dd7WDut1Nw9Zwyo5BfxGYJDMIhBjzABwYyac+RZ57ZYy2q9UHRERaSDBYJDPjh1n/4ci3PP9OJ6tfjY+L5wX/q6+0Jnu7djhYkdFqqgiAdBaGzfGHMyOxAFjxphB4BZgT4mXVoUxphvoBti5U+P5IiKN4ps/gQ/dBV97qBUu28v5l+Uf97XA/p+BNz0Hmqp5UZSIyyo2ApgT/rKGgH5jzGKjf6vOWnsYOAzQ0dFR5EY+IiKyVlgL//cwfPAuJwAWs87ArzwX3nmtEwJFGk2l9gHszoSsXOOZr34ge42er0hQzNatVB0REWlA1sIXf+yM+H3rpwvXu2YH/PnPwXO2VatnIrVnxQEwszCj3xgzVLg4IyNurU0YYxI41+glcl7rA8jZ468idUREpHHMWPhCzAl+3z25cL0XPw1+7xp4yaW6i4fIigNg5vq/niLh7wZgLGekbghoJ38Ll45MORWuIyIia9z0DHzmh/APw/CDBTZxBvjZnU7wu+Zp1eubSK2r1DWA48YYfzYEZkbkeoAbc+r04twu7mhOWU+mvNJ1RERkjUilUkQiEWKxGIFAgNe+LswXHmzhH4chXuxioIzOy53g94KLq9dXkXphrK3MmghjTBfO9X4AAaCvcFTQGNPJ3OidH2eEsPA+vxWps5COjg47MjKyxHcnIiJuGB4eJhQKkU6nSSaTNLd6OYeHC34rSvPOYNHXvOoKJ/jpGj9pdMaYUWttR9FjlQqA9UIBUESkPqRSKXbs2EEiMX+Yz7T6uOSmE7N7+a0z8Npnwu8G4Zlbq91TkdpUKgBWciNoERGRivnwf0Y4fSZd/OBMmtN3H+P84F7ecCXs64DLN1e3fyL1TAFQRERqxlQaPv8jOHIvRD8R42wqWbSePZPkOU1x/uvX4dJNVe6kyBqgACgiIq6LTcCRe+Dj98PElFPmuSCAafZiz0zOq+9t89Kz26/wJ7JMCoAiIuKKM2n4fMwJfncWuWPHxueFGT+6r+hr13s8hMPhVe6hyNqlACgiIlUVm4D/vheO3jc32leMWd/Cy/8syjffF8LMOKuAvV4vHo+HaDRKS4vu4SayXAqAIiKy6mZH++6FOx8pXff8Zui6Ct50NTxza5DUHx4nEokQj8fx+/2Ew2GFP5EVUgAUEZFVE8+O9t0P46nSdYM7YO9z4dVXQEvOb6fW1lb27t27uh0VaTAKgCIiUlHHn4LP/Qg++0MYOVG67qbMaN8vX639+0SqSQFQRERW7JFT8NlM6PvWT52ymbMpUvdESD8ew3NBgI3PC89u3Nyx3Rnte80z8kf7RKQ69NdORESW5aEnncD32R/Bdx7NP3bmoWEe+3AIZtLYM0lMs5eJo/t4699FeecvBXnWBe70WUQcCoAiIlK2HyfgfzKh797HiteZOZvisQ+HsKm5W7jZM5NY4Oi7Qnzo108AWsQh4iYFQBERKSk24YS+z/0Q7nt88fqpeyKss2mmixxLp9McO3ZMizpEXKYAKCIi8/zgibnp3e8/Ud5rOrbDq58B3zsZ42/OFL+FWzKZJB6PV7CnIrIcCoAiIsKTZ+DrD8PXHoSvPexc37cYA1zzNHjVFc7j4jan/Mj9AbxeL5OTRW7h5vXi9/sr23kRWTJjrXW7D1XV0dFhR0ZG3O6GiIirzk07q3W/9pDz+M6jMFPGr4N1Bl70NGevvldeARd659eZmppi+/btJBKJecd8Ph8nTpzQRs4iVWCMGbXWdhQ7phFAEZEGYC3EE5nA96Bz793Js+W9tsnAtZc407uvCMAFG0vXb2lpIRqNEgqFSKd1CzeRWqQAKCKyRo2n4P8engt9x+fPyBY1czbFue9GuOhMjOteEOBPusPs2Ly00BYMBjl+XLdwE6lVmgIWEVkjptIwdgL+9yH46kPONi1L+Rf+WVvh8uQwR/Y7+/cVjtwFg8FV67uIVJ6mgEVE1hhr4SdPOYFv7KfO1++ehPRM+W1s2wgv3QnX7YSXXgqbmlLs2BFi8tTctXvZhRyhUEjX7omsIQqAIiJ1YCoN9zyWCXyZ0PdY8Z1WFtTc5CzguO4yuO5SuPICMGbu+JEjEdLpdNHXav8+kbVFAVBEpMZYC8efmhvZy47unVvC6F7Wc7Y5I3zX7YSOHaXvuxuLxUgmtX+fSCNQABQRcdnpc3DfyfzA9+gSR/eydp4PL9rhjPK95NLFV+zmCgS0f59Io9AiEBGRKsmO7N3/uHNLtftPwvcehwcSS1uskdXigedfBO0XQ/t2eOHFsK3Ivnzl0v59ImuLFoGIiFTZVNq5ndp9J53Al32cOrP8Ni/d5AS99u2w62LnGr71TXPHU6kUR45EiMViBAKBJW+7ov37RBqHRgBFRFbAWme6Njfo3XfSGdUr584aC2luyozubZ8b3St2142s4eHhBYPbUrdvSaVS2r9PZA0oNQKoACgiUoYzaXjwSYhPOOEuNgEPTDhfJ6ZW1rYBnu6D516YGd3bDlcVjO6Vkkql2LFjh6ZuRSSPpoBFRMowY+HEUzkBL+EEvviEs+feSkb0sto2wJVb4apt8OwLnGncKy+AjeuX32Ykou1bRGRpFABFpKFYC4+fhodP5Qe8BxLOY6p4jlqWnec7I3nZoPfsbXDJJlhnFn/tUmj7FhFZKgVAEVlTZqyzQfLDp+Anp+CRU87oXe7XM9OV/Zkb1zu3UcsGvau2OaN85zWX9/rsNXfLXbyh7VtEZKl0DaCI1JX0DPx0Mj/QPZIT9I4/tbwNk8vxtPPgch/4N889LvetbFSvEos3tH2LiBSjawBFpObNWHjitLOi9tGkM4r3WBIencwvO3m6MtfiLWRTMwRywp1/M/h9ziKN1hVcp1dMKpUiFArlBbfl3HtX27eIyFIpAIrIqjo7DeMpeCKVH+hmA17mcTIJ01WakGjbAJecB5f5nHDn3wyXb3aC3+aW/PvjrqZKLt4IBoMcP35c27eISFkUAEVkSabSc4FuPOWM2s1+n/v1tPP9qbPV76OvxZmuvWSTE/Qu2QRP2zT3fFNzZULeSq/dq/TijdbWVq32FZGyKACKNKipNDx5Bp6cyjzO5DzPfJ/IHMsNd8lzbvcctrZmQl025BUEvbYNq9+HYtfu7du3b0nX7mnxhoi4RYtAROrQ9IwTxCbPOo+nzuZ8f2bu+9xQlygIeZVeCVsJ5zc7d7u4yAsXtTlfL/Tml23b6NwDdyVWOnJXqY2XtXhDRFbTmlwEYoxpBzqAOOADEtbaIXd7JVLc2WlInXNC2+lz+d/PPtJw+qzzNVkQ6nJD3lNnamMUrlzrjHNd3ZZWJ7xlg1020F2YKbvQu3iwS6VSHLt9+cENKjNyV6lr97R4Q0TcUpcB0BjjBw5Ya/fklA0YY8attWMudk3qyPSMMwp2dtqZDs19pNLzyxZ65NZNFQS5bLhLr9K2JKtt5myK1D0R0o/H8FwQYOPzwqxvbmFzizMNu6UVtm7MfG2d+5pbdn4znD2TGXG7LxPcXuZOcKvUqttKXrunxRsi4oa6DIBAL9BfUHYQ6AN2V787c1Y6tbRW2pmxcG7aCT5pC+nM96eSKT73qQjxB2Ls2Bng514ZZt2GFs7NOPXPTcPZ7PczTjjLfp977PTpFN/5coSTP4lx3sUBLntxmJmmFs5Oz4W6M2lmn2fLcsunbfGAY9Yv/fOpx3Y865xwdn4znN8y/+vEj4b5wO+GmEmnmUolad3oJf3pfUS/EOWaa8oLXFBbwa1SI3eVvnZPizdEpNrq8hpAY8wEsMtaG88p8wET1tqSa/tW8xrAu+4a5hWvmPtFtzEzlfOxT0Z5/guDpC3MZALR9Ezmkfk+99i93xrmHW8OMZ1Ok0olaWn10uTx8N5/jeK/Opj3umlb8H1Ouw/cO8zhtzvtnJ1KsqHFy7omD2/qi3LhM4OzP3d6xgln0wXfpzNtnfzhMF//qxAz02mmp5I0NXuhycOz3xGl+bKgE/JyHuemodifqjMPDfPYh0Mwk8aeSWKavbDOw4W/HaV5Z/mBQu04Nq53Fjuct8H5mn0kHxjm2J845+vslPPnx+Px8Pe3Rrn2RcHZgOddv/BK2Epd41apdo4cOUJPT0/RwNXW1kZ/f39ZAermm2/mPe95D8X+3TPGcNNNN/Hud7970XZ07Z6I1IM1dQ1gZvrXlxv+AKy1CWMMxph2N6aBU6kUoVeEeDLnF0Iy88vq1a8McclNJ8oayZk5m+In7wlhU3PtTJ122vnjX1tZO2dTTjv/8c4ltvMX+e1Mn3HaufdvltbOYx/Ob8dm2nnsw2u/nSbjBK7W9U5wK3xsmElx+N3F20n+S4iPf+sEF2xqcUJeM7Sth6Z18/vjBK4QU5Pz//y881erP1JWqXYqNeVaqZE7XbsnIvWu7gIgzoKPUrZUpRcFIpEI0wv8omMmzem7j+HdtfgvutQ9EZhRO262s86m2f7wMZ718r20eKC5yVmc0OJxAlxLzvPRL0T4iEkzVaSdjU1p/uyCY/zam/eyoan0vnNHjkT4N9KcWeB9PXjnMV5Sh4Gr1oJbOBxm3759RY95PB7C4XBZ7YCu3ROR+laPAXDJjDHdQDfAzp07V+VnlPpFZ88kST9R3i+69OMx7Jm10c76dc51Zp51cDZRop2zSbafi/P8nc5r1jfBhqa573O/fuXeGINni7fD2SS/cEGc33i98/oNTU5425AJbLllf30wxk0LtDNzJslrt8V59+tLfzYAP/lMjDOp4u2cTiZ59JE4zWX8LVurgavWglulR+507Z6I1KuGCIDW2sPAYXCuAVyNn1HqF926Zi9bd/i56Dxn2q7JzP/qWedsl3H8GQFGv+QlPTW/nfWtXl50tZ9nXzn/ddmvTevAY+A7iQAf/7KXM6n57bRs9PLmn/Xzs53O65oyIa2wvaZ1cEdTgL6vejmdLPILvM3LX/2SnxveNBf0PDlt5Y54HTk/QM+Xin8+bV4vB17rZ+8bFv+cL384wDc+tnCgCHX4edlli7fzzGfUVsCptXYqFbhqMbhp5E5EBLDW1tUD8OOsMfAVOWaB9lKv37Vrl10NqVTK+nw+m+lD3sPn89lUKqV21E7dtGOttXfddZf1+Xy2ra3NGmNsW1ub9fl89q677iq7jUq2Y621p0+ftrfeequ9+eab7a233rqk9yMicA753AAACFpJREFU0miAEbtQnlroQC0/gAnAX1Dmc/Js6deuVgC0tvZ+YaodtVMrgUvBTUSk+koFwHrdBmYAuM1aezSnrBPotdaW3AdwtW8Fl90vb6VTS2pH7dRCOyIiUr9KbQNTrwHQDwxYa3fllA0AB+0iW8DoXsAiIiLSCNbUPoAA1tq4MabXGLMf517AfqB/sfAnIiIiInUaAAGstUPAkNv9EBEREak3Re4lICIiIiJrmQKgiIiISINRABQRERFpMAqAIiIiIg1GAVBERESkwSgAioiIiDSYutwIeiWMMSeBB6vwoy4AHq/Cz5Hl0fmpbTo/tU/nqLbp/NS2ap2fy6y124odaLgAWC3GmJGFdt8W9+n81Dadn9qnc1TbdH5qWy2cH00Bi4iIiDQYBUARERGRBqMAuHoOu90BKUnnp7bp/NQ+naPapvNT21w/P7oGUERERKTBaARQREREpMEoAC6TMabPGDNqjLHGmPZF6nZm6g0aY7qr1UeZo/O1+jKfcecKXqvzU8N0jmqbzk99yJynkuenWhp6CtgY4wcGgH5gBPADu4F+a+1YGa/vztSPW2t7S9TryvycXeW02+iMMQPAwVKfVTl1irxG56sCFvrsjTGDwEIBMG6tDSzSrs7PCmU+my1AAGjH+bfs6FLrlGhf52gFyjw/nZljAFuBmLW2rOvFdH5WR+bz8meeBoDRcs9JkbYmgNuttT2V6t9yedzuQA3wAX2Zr0NA7xL+QowDtwG3AEX/shljfEAi8zRRrI7MhvFenM+oEyeUL7nOInS+lqnMzz4O7GL+59aJ8x+sxej8rEDml9SYtTaeee4DRo0xfmvtoXLrLELnaJnKPD+dALnnIjNat1/nxx055+1oTtmoMcZX5jnJbasTZ/FHN+B6ANQUMOyx1m621hpr7e6l/m8o+4eixNRXh7V2aMW9XOOstXFrbU/mf63jy61Txs/R+VqGMj/7QWvtWKbu7CPz+rL+Xun8rMiW7OcNYK1N4ISAviXWKUnnaNnK+ex7Cj+7zPNguT9E56fiDjA/rA0VKSuHP/NvqC8TLF2lAFgZtwN73O6ElE3naxUUm0bMjFwsdapE52eJMiO0/UWuLRrLHG8vp84SfqTO0RIs4bP3L/c62gI6P5XTizOqmsuHM+OxVNn/PB8F3riSTlWCAiDOkHjOP5DL0Y8zpFvYrp9F/pAYY7oyj25jTF/BsfbMRboxY4w/U2egQv9ANDKdryrIvO/ljDTo/CxRZmTpEPM/H1/ma7ycOkv4kTpHS7CEz/4gkLcwwxizP1O+FDo/FWKtHcqdwchMod/AAlPsCyn497AfKDoCmPMZT2SySfZ89OWOGlbkXFhrG/aBc1FnH841Sj6cC28HAF+Zr+/K+T6W+zxT1pnzvcUZ/s07nluW+QMxWFDHB0xk2wb2F/6ctfbIfJadK62j8+Xe+cnU69b5cf1c9eFcsL6iOjpH1Ts/OMHNAqOZ917W7yOdn1U/V12Z99pX+LmV+frugucTC/0bmfmMbZHzN5j7mpWeC9c/VLcfhX+5Mn/5Bsr9A5HzfV+RvyiL/WXrx1kFlltmi/wcC7S7/VlV8ZxUIwDqfK3u+WnX+XH9PGV/OSz4y6qcOjpH1T0/zA1MjGY+h7L/I6XzU5Xz1pX5nJYSzH2F/x4WOz9lfO7tmc/el1tvueei4VcBW+dC3FxDONdq+IocK6UfiGVfl7mmY7GVj9nVx7kSxX621VL9StP5Wl19rOwaJJ2flRvAWeRWasqvnDoL0TlamXmffWb6rt1mtnDJTAX3G2N22aVvG6LzswqstUczU+l34Ox6UI4bgEDBNaB+oHMpWcNaO2aMAegg5/Ka5Z6Lhr4G0BTfADN7keaSrgfM/CUe+//t3fFt2kAUx/GfN0AdgWyAOgLZgLJBwwZkhIpuQLtBO0LYoGWEMgJig+sf9y7YBtt3dkxo7/uRkBLnINI9DM/2vWf5QEu+4qs1qO7cDmBt1+/DpWiMjHiNx9bIfEw8gKogPsPY2q2Na6n2jBnThhj11zL3K1dqLeJ8AdWDpGVikQ7xGddO0iwhJkfn3LNz7mvp8Ul+PWZqI+6DEvOTJtmeASzOVVm7hqPfvkfEK0Xe5NkW9z465x5L2+jLdDvEaxxz9dt/6ohPD3Zg+9KR/HWOiUSMEjXNvSVbv+rjnXOHoii+yH/pp57pIT4DWJ6wl2+YXf5MC3PSGZOi2nexLlQDp/QT7CzkiZXtGUAL5upK8reUb/rY503/Q/6oYBH5wbrRZS+hiaQPVuHDkde4iNc4onuWdSA+iSyJ+F2eL6sQnKaMSUCMEnTM/UH+zh/XnNTvS5/4DDORv2xe730a9pWYhHzZMvdb+fhE7Xt2xvH0BgdukjJOAM2x9sE4kX/zf458fuVD05LGnZr7+7zuPKUd6VjaNpPfySey0/UZ7nBjIl63MVW/Rt3EZ4DS5bpTSCpsPl8PdGPGdCBGPXXNvc3/tH5Z0ebjIXKdF/F5QzbnL1f+9CzpW+Q+07hO0J5/UENT6eKyWfRGpfxkcCz6VI78Tw+dS7vX8tl4bDXcRr6Ca69q5dVC1UqrcNssJ7/o96k2NvQDmskWhdprh20/7blbJVZV/ksPnW/JF+Zqb7/PU8YQr/eLT22ut4mvT3yGx8c1PP7EjiFG7xef0tjQaiR8L0VVAROfUeP3VIrJVtI64jlzdVRy22uG90GlvYxtC/O/0OX34eBYFPZCAAAAuANFUTjnXDHm/8j9EjAAAEB2SAABAADuxK3WWZIAAgAA3AErvPluP297VufH/S/WAAIAAOSFM4AAAACZIQEEAADIDAkgAABAZkgAAQAAMkMCCAAAkBkSQAAAgMz8BdIXQSHlDECCAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 648x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "t=DiasdoMes\n",
    "colorcases='dodgerblue'\n",
    "fig=plt.figure(figsize=(9,5))\n",
    "ax1 = fig.add_subplot(1,1,1)\n",
    "ax1.plot(t,InfectadosTotalViz, color=colorcases,label = \"$C_1(t)$\",lw=linewidth)\n",
    "ax1.plot(t, confViz, 'o',color=colordata,label = \"Reported cases \",ms=markersize)\n",
    "ax1.legend(fontsize=legsize)\n",
    "ax1.xaxis.set_major_locator(plt.MultipleLocator(5.8))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('CasosViz.png',dpi=400)\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "colordeaths='tomato'\n",
    "fig=plt.figure(figsize=(9,5))\n",
    "ax2 = fig.add_subplot(1,1,1)\n",
    "ax2.plot(DiasdoMes, MortesViz, color=colordeaths,label = \"$D_1(t)$\",lw=linewidth)\n",
    "ax2.plot(DiasdoMes, mortesViz, 'o',color=colordata,label = \"Mean of reported deaths\",ms=markersize)\n",
    "ax2.legend(fontsize=legsize)\n",
    "ax2.xaxis.set_major_locator(plt.MultipleLocator(5.8))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('MortesViz.png',dpi=400)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(9,5))\n",
    "ax3 = fig.add_subplot(1,1,1)\n",
    "ax3.plot(DiasdoMes, InfectadosTotalNY, color=colorcases,label = \"$C_2(t)$\",lw=linewidth)\n",
    "ax3.plot(DiasdoMes, confNY, 'o',color=colordata,label = \"Reported cases\",ms=markersize)\n",
    "ax3.legend(fontsize=legsize)\n",
    "ax3.xaxis.set_major_locator(plt.MultipleLocator(5.8))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('CasosNY.png',dpi=400)\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(9,5))\n",
    "ax4 = fig.add_subplot(1,1,1)\n",
    "ax4.plot(DiasdoMes, MortesNY, color=colordeaths,label = \"$D_2(t)$\",lw=linewidth)\n",
    "ax4.plot(DiasdoMes, mortesNY, 'o',color=colordata,label = \"Mean of reported deaths\",ms=markersize)\n",
    "ax4.legend(fontsize=legsize)\n",
    "ax4.xaxis.set_major_locator(plt.MultipleLocator(5.8))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('MortesNY.png',dpi=400)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Soluções Calculadas\n",
    "# NY\n",
    "S1=y[:,0]\n",
    "E1=y[:,2]\n",
    "I1=y[:,4]\n",
    "R1=y[:,6]\n",
    "D1=y[:,8]\n",
    "\n",
    "IRD1=I1+R1+D1\n",
    "\n",
    "#Vizinhos\n",
    "S2=y[:,1]\n",
    "E2=y[:,3]\n",
    "I2=y[:,5]\n",
    "R2=y[:,7]\n",
    "D2=y[:,9]\n",
    "\n",
    "IRD2=I2+R2+D2\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Trocando Pop 1 por Pop 2 pra usar mesma notação do artigo"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "#População 1 = Vizinhos\n",
    "#População 2 = NY\n",
    "\n",
    "S10,S20=S20,S10\n",
    "b11, b12, b21, b22 = b22, b21, b12, b11\n",
    "mu1, mu2 = mu2, mu1\n",
    "\n",
    "V1=(b21-b11)/mu1\n",
    "V2=(b22-b12)/mu2\n",
    "\n",
    "\n",
    "gamma1, gamma2= gamma2,gamma1\n",
    "\n",
    "E10, E20 = E20, E10\n",
    "I10, I20 = I20, I10\n",
    "\n",
    "S1,E1,I1,R1,D1,S2,E2,I2,R2,D2 = S2,E2,I2,R2,D2,S1,E1,I1,R1,D1\n",
    "C1=I1+R1+D1\n",
    "C2=I2+R2+D2\n",
    "t = np.linspace(0, NumDays-1, NumDays)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "Dt1=mortesViz\n",
    "Dt2=mortesNY"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "expostosViz=(confViz-shift(confViz, +1, cval=0))/(a)\n",
    "expostosViz[0]=E10\n",
    "\n",
    "St1Viz=N2-expostosViz-confViz\n",
    "#St1Viz[-1]=St1Viz[-2]\n",
    "\n",
    "\n",
    "expostosNY=(confNY-shift(confNY, +1, cval=0))/(a)\n",
    "expostosNY[0]=E20\n",
    "\n",
    "St2NY=N1-expostosNY-confNY\n",
    "#St2NY[-1]=St2NY[-2]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "8819905.3584"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plt.plot(t,St1Viz,'.',color='blue')\n",
    "plt.plot(t,S1,color='orange')\n",
    "plt.show()\n",
    "St1Viz[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Max ErroS:= 3622.00\n",
      "V1 = -3.0234326538263054e-07\n",
      "V2 = 1.9918869275064224e-05\n"
     ]
    }
   ],
   "source": [
    "ErroS=np.abs(S1[:25]-St1Viz[:25])\n",
    "print(f\"Max ErroS:= {max(ErroS):.2f}\")  \n",
    "print(f\"V1 = {V1}\")\n",
    "print(f\"V2 = {V2}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "KS(dia = 20)=860.99\n"
     ]
    }
   ],
   "source": [
    "ErroS=np.abs(S1-St1Viz)\n",
    "ErroD=np.maximum(np.abs(D1-Dt1),np.abs(D2-Dt2))\n",
    "\n",
    "KS_t=S2*(1-(1-ErroS/S1)*np.exp(-(abs(V1)*np.abs(D1-Dt1)+abs(V2)*np.abs(D2-Dt2))))\n",
    "KS_t2=S2*(1-(1-ErroS/S1)*np.exp(-((V1)*(D1-Dt1)+(V2)*(D2-Dt2))))\n",
    "\n",
    "\n",
    "#KS_t=(KS_t+KS_t2)/2\n",
    "#KS_t=KS_t2\n",
    "\n",
    "KS=0*t\n",
    "for d in t.astype(int):\n",
    "    KS[d] = max(np.abs(KS_t[:d+1]))\n",
    "plt.plot(t,KS,t,KS_t)\n",
    "plt.show()\n",
    "print(f'KS(dia = 20)={KS[21]:.2f}')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "findfont: Font family ['serif'] not found. Falling back to DejaVu Sans.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1296x648 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Erro baseado em S e E\n",
    "t = np.linspace(0, NumDays-1, NumDays)  #eixo horizontal em dias contados\n",
    "D=30\n",
    "#e_alpha=max(abs(1/4-a),abs(a-1/5))\n",
    "#logM=max(abs(np.log(1-e_alpha/a)),abs(np.log(1+e_alpha/a)))\n",
    "ErroCR2=KS[:D]  #+E20*t*np.exp(-a*t)*e_alpha+(S2[0]-S2)*logM\n",
    "\n",
    "CR1=I1[:D]+R1[:D]+D1[:D]\n",
    "CRt1=confViz[:D]\n",
    "ErroCR1=0*t[:D]\n",
    "for d in t[:D].astype(int):\n",
    "    ErroCR1[d]=max(np.abs(CR1[:d+1]-CRt1[:d+1]))\n",
    "\n",
    "CR2=I2[:D]+R2[:D]+D2[:D]\n",
    "CRt2=confNY[:D]\n",
    "\n",
    "linecolorViz='dodgerblue'\n",
    "linecolorNY='blue'\n",
    "markercolor='black'\n",
    "alfacolor='blue' \n",
    "markersize=6\n",
    "linewidth=4\n",
    "tamfonte=25\n",
    "\n",
    "Tempo=DiasdoMes[:D] #Eixo horizontal em dias do mês\n",
    "\n",
    "fig=plt.figure(figsize=(18,9))\n",
    "ax = fig.add_subplot(1,1,1)\n",
    "#ax.set_title(\"Estimate on cumulative number of infectious cases\",fontsize=tamfonte)\n",
    "\n",
    "g1,=plt.plot(Tempo,CR1,color=linecolorViz,label='$C_{1}(t)$',lw=linewidth)\n",
    "g2,=plt.plot(Tempo,CRt1,'o',color=markercolor,label='Reported cases in Group 1',ms=markersize)\n",
    "#ax.xaxis.set_major_locator(plt.MultipleLocator(2.9))\n",
    "#g3=plt.fill_between(Tempo,CR1+ErroCR1,CR1-ErroCR1,alpha=0.1,label='$\\|C_1-\\widetilde{C}_1\\|_{[0,t]}$',color=alfacolor)\n",
    "\n",
    "g4,=plt.plot(Tempo,CR2,color=linecolorNY,label='$C_{2}(t)$',lw=linewidth)\n",
    "g5,=plt.plot(Tempo,CRt2,'s',color=markercolor,label='Reported cases in Group 2',ms=markersize)\n",
    "ax.xaxis.set_major_locator(plt.MultipleLocator(2.9))\n",
    "g6=plt.fill_between(Tempo,CR2+ErroCR2,np.maximum(CR2-ErroCR2,0),alpha=0.1,label='$K_{C}(t)$',color=alfacolor)\n",
    "\n",
    "\n",
    "\n",
    "ax.legend(handles=[g1,g2,g4,g5,g6],fontsize=1.2*legsize)\n",
    "#ax.legend(handles=[g4,g5,g6],fontsize=1.2*legsize)\n",
    "\n",
    "plt.xticks(fontsize=tamfonte)\n",
    "plt.yticks(fontsize=tamfonte)\n",
    "\n",
    "#plt.text(0,10000,\"$K_{NY}(30)$\"+f\"={ErroCR2[-1]:.2f}\",fontsize=40)\n",
    "#plt.text(0,7000,\"$K_{NY}(30)/C_{NY}(30)=$\"+f\"{ErroCR2[-1]/CR2[-1]:.2f}\",fontsize=30)\n",
    "#plt.text(0,5000,\"$K_{NY}(30)/$Confirmados(30)=\"+f\"{ErroCR2[-1]/CRt2[-1]:.2f}\",fontsize=30)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('ErroEstimativa.png',dpi=500)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Dia -1 Erro C2 = 20.78% (1713.09/8245.81)\n",
      "Dia -1 Erro C1 = 9.96% (2890.93/29027.75)\n",
      "\n",
      "Dia -2 Erro C2 = 17.11% (1166.39/6815.33)\n",
      "Dia -2 Erro C1 = 12.10% (2890.93/23890.01)\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for D in range(2):\n",
    "    D=D+1\n",
    "    print(f'Dia {-D} Erro C2 = {100*ErroCR2[-D]/CR2[-D]:.2f}% ({ErroCR2[-D]:.2f}/{CR2[-D]:.2f})')\n",
    "    print(f'Dia {-D} Erro C1 = {100*ErroCR1[-D]/CR1[-D]:.2f}% ({ErroCR1[-D]:.2f}/{CR1[-D]:.2f})')\n",
    "    print()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 936x648 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Erro baseado em S e E\n",
    "t = np.linspace(0, NumDays-1, NumDays)  #eixo horizontal em dias contados\n",
    "D=30\n",
    "#e_alpha=max(abs(1/4-a),abs(a-1/5))\n",
    "#logM=max(abs(np.log(1-e_alpha/a)),abs(np.log(1+e_alpha/a)))\n",
    "ErroCR2=KS[:D]  #+E20*t*np.exp(-a*t)*e_alpha+(S2[0]-S2)*logM\n",
    "\n",
    "CR1=I1[:D]+R1[:D]+D1[:D]\n",
    "CRt1=confViz[:D]\n",
    "ErroCR1=0*t[:D]\n",
    "for d in t[:D].astype(int):\n",
    "    ErroCR1[d]=max(np.abs(CR1[:d+1]-CRt1[:d+1]))\n",
    "\n",
    "CR2=I2[:D]+R2[:D]+D2[:D]\n",
    "CRt2=confNY[:D]\n",
    "\n",
    "linecolorViz='dodgerblue'\n",
    "linecolorNY='blue'\n",
    "markercolor='black'\n",
    "alfacolor='blue' \n",
    "markersize=6\n",
    "linewidth=4\n",
    "tamfonte=25\n",
    "\n",
    "Tempo=DiasdoMes[:D] #Eixo horizontal em dias do mês\n",
    "\n",
    "fig=plt.figure(figsize=(13,9))\n",
    "ax = fig.add_subplot(1,1,1)\n",
    "#ax.set_title(\"Estimate on cumulative number of infectious cases\",fontsize=tamfonte)\n",
    "\n",
    "g1,=plt.plot(Tempo,CR1,color=linecolorViz,label='$C_{1}(t)$',lw=linewidth)\n",
    "g2,=plt.plot(Tempo,CRt1,'o',color=markercolor,label='Reported cases in Group 1',ms=markersize)\n",
    "#ax.xaxis.set_major_locator(plt.MultipleLocator(2.9))\n",
    "#g3=plt.fill_between(Tempo,CR1+ErroCR1,CR1-ErroCR1,alpha=0.1,label='$\\|C_1-\\widetilde{C}_1\\|_{[0,t]}$',color=alfacolor)\n",
    "\n",
    "g4,=plt.plot(Tempo,CR2,color=linecolorNY,label='$C_{2}(t)$',lw=linewidth)\n",
    "g5,=plt.plot(Tempo,CRt2,'s',color=markercolor,label='Reported cases in Group 2',ms=markersize)\n",
    "ax.xaxis.set_major_locator(plt.MultipleLocator(2.9))\n",
    "g6=plt.fill_between(Tempo,CR2+ErroCR2,np.maximum(CR2-ErroCR2,0),alpha=0.1,label='$K_{C}(t)$',color=alfacolor)\n",
    "\n",
    "\n",
    "\n",
    "ax.legend(handles=[g1,g2,g4,g5,g6],fontsize=1.2*legsize)\n",
    "#ax.legend(handles=[g4,g5,g6],fontsize=1.2*legsize)\n",
    "\n",
    "plt.xticks(fontsize=tamfonte)\n",
    "plt.yticks(fontsize=tamfonte)\n",
    "\n",
    "#plt.text(0,10000,\"$K_{NY}(30)$\"+f\"={ErroCR2[-1]:.2f}\",fontsize=40)\n",
    "#plt.text(0,7000,\"$K_{NY}(30)/C_{NY}(30)=$\"+f\"{ErroCR2[-1]/CR2[-1]:.2f}\",fontsize=30)\n",
    "#plt.text(0,5000,\"$K_{NY}(30)/$Confirmados(30)=\"+f\"{ErroCR2[-1]/CRt2[-1]:.2f}\",fontsize=30)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('ErroEstimativaPoster.png',dpi=500)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Manuscript 3rd revision/Petrolina-Juazeiro_-_Artigo_1a_revisa.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from scipy.integrate import odeint\n",
    "from scipy import optimize\n",
    "from scipy.optimize import curve_fit\n",
    "import matplotlib\n",
    "matplotlib.rcParams['text.usetex'] = True\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import rc\n",
    "rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})\n",
    "rc('text', usetex=True)\n",
    "from matplotlib.ticker import MultipleLocator, MaxNLocator,FuncFormatter, ScalarFormatter\n",
    "import pandas as pd\n",
    "from sklearn.metrics import mean_squared_error,r2_score, mean_absolute_error\n",
    "from __future__ import division\n",
    "from scipy.optimize import check_grad\n",
    "from scipy.optimize import differential_evolution\n",
    "import warnings\n",
    "import tensorflow as tf\n",
    "import datetime, os\n",
    "import hyperopt\n",
    "from hyperopt import fmin, tpe, hp\n",
    "from decimal import *\n",
    "import time\n",
    "import numpy as np\n",
    "from scipy.ndimage.interpolation import shift\n",
    "import matplotlib.pylab as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Ajuste com as duas populações usando média móvel de X dias para frente\n",
    "# A=Jua \n",
    "# B=Petr\n",
    "confJua=np.array([8857.00,  8881.50,  8910.70,  8949.10,  8993.50,  9031.50,  9067.30,  9098.30, \n",
    "                9127.30,  9158.30,  9194.10,  9232.30,  9267.90,  9296.30,  9319.30,  9348.30, \n",
    "                9382.30,  9439.10,  9510.30,  9584.10,  9644.50,  9702.50,  9759.50,  9823.30, \n",
    "                9893.70,  9976.30, 10056.10, 10114.30, 10173.70, 10242.30, 10313.90, 10396.70,\n",
    "                10500.10, 10588.10, 10654.50, 10721.70, 10796.30, 10860.70, 10943.90, 11035.90,\n",
    "                11122.30, 11185.10, 11235.10, 11289.30, 11355.30, 11434.70, 11522.30, 11611.90,\n",
    "                11680.10, 11736.10, 11764.50, 11838.10, 11929.30, 12028.70, 12125.10, 12226.30,\n",
    "                12283.30, 12344.30, 12409.50, 12491.90, 12587.70, 12680.50, 12755.50, 12815.70,\n",
    "                12867.10, 12908.10, 12956.70, 12999.50, 13067.30, 13123.30, 13177.10, 13236.30,\n",
    "                13314.50, 13375.10, 13435.50, 13492.30, 13529.90, 13559.10, 13594.10, 13635.10,\n",
    "                13688.10, 13750.90, 13811.70, 13855.90, 13891.90, 13927.70, 13968.50, 14008.30,\n",
    "                14054.55, 14111.55])\n",
    "\n",
    "\n",
    "confPetr=np.array([15681.00, 15722.75, 15771.35, 15830.55, 15909.15, 15968.55, 16013.75, 16060.75,\n",
    "                16116.95, 16179.95, 16258.35, 16355.55, 16438.55, 16501.95, 16563.75, 16633.55,\n",
    "                16707.15, 16791.55, 16895.15, 16978.55, 17047.95, 17115.35, 17187.75, 17281.75,\n",
    "                17390.55, 17522.55, 17633.95, 17727.55, 17802.35, 17877.35, 17950.75, 18045.95,\n",
    "                18179.15, 18290.15, 18385.35, 18477.15, 18576.55, 18701.55, 18857.95, 19073.15,\n",
    "                19260.95, 19419.55, 19545.35, 19664.15, 19772.55, 19920.15, 20067.55, 20183.35,\n",
    "                20274.95, 20350.55, 20437.75, 20582.55, 20757.95, 20992.55, 21191.55, 21339.55,\n",
    "                21462.15, 21580.15, 21698.15, 21840.55, 22030.55, 22188.55, 22320.55, 22431.55,\n",
    "                22555.95, 22632.75, 22767.15, 22945.35, 23086.55, 23189.95, 23338.15, 23469.95,\n",
    "                23603.55, 23762.55, 23960.75, 24114.35, 24226.95, 24326.55, 24424.95, 24516.35,\n",
    "                24635.95, 24791.75, 24915.75, 25015.35, 25111.15, 25213.75, 25316.15, 25440.15,\n",
    "                25593.65, 25750.32])\n",
    "\n",
    "\n",
    "\n",
    "mortesJua=np.array([160.00, 160.25, 160.65, 161.25, 161.85, 162.45, 162.85, 163.25, 163.45, 163.65,\n",
    "                  164.05, 164.45, 164.65, 165.05, 165.45, 165.85, 166.25, 167.05, 168.05, 169.05,\n",
    "                  170.05, 171.25, 172.05, 172.65, 173.65, 174.65, 175.45, 176.25, 177.05, 177.65,\n",
    "                  178.25, 179.25, 180.65, 182.05, 183.85, 185.85, 187.85, 189.45, 191.45, 193.65,\n",
    "                  195.85, 197.65, 199.65, 201.25, 202.05, 202.85, 203.65, 204.25, 204.65, 205.45,\n",
    "                  206.45, 207.65, 209.05, 210.65, 212.05, 213.05, 214.05, 214.85, 215.85, 216.65,\n",
    "                  217.45, 218.25, 219.25, 220.45, 222.05, 223.45, 224.65, 226.05, 226.85, 227.25,\n",
    "                  228.05, 228.85, 229.85, 231.05, 232.85, 234.85, 237.45, 239.85, 242.05, 244.05,\n",
    "                  245.65, 246.85, 247.85, 249.05, 249.85, 251.05, 252.05, 252.85, 253.60, 254.60])\n",
    "\n",
    "mortesPetr=np.array([190.00, 191.25, 192.45, 193.85, 195.05, 195.85, 196.25, 196.45, 196.65, 197.05,\n",
    "                  197.85, 198.65, 199.45, 200.05, 200.85, 201.65, 202.45, 203.45, 205.05, 206.65,\n",
    "                  207.85, 210.05, 212.45, 214.45, 217.25, 220.45, 223.05, 225.65, 228.25, 230.45,\n",
    "                  232.45, 234.05, 235.45, 236.65, 237.45, 239.45, 241.45, 244.85, 249.45, 253.65,\n",
    "                  256.45, 260.45, 264.45, 267.45, 271.05, 274.65, 277.25, 278.65, 280.45, 282.05,\n",
    "                  284.25, 286.65, 289.85, 293.05, 296.25, 299.05, 302.25, 304.45, 306.25, 308.25,\n",
    "                  310.65, 312.85, 315.45, 319.05, 323.25, 327.05, 330.45, 333.65, 335.65, 336.65,\n",
    "                  338.65, 340.85, 343.25, 346.25, 349.25, 351.25, 353.05, 355.25, 357.05, 359.05,\n",
    "                  362.05, 366.45, 370.25, 374.05, 378.85, 383.65, 387.65, 391.65, 396.40, 400.40])\n",
    "\n",
    "NumDays=len(confPetr)\n",
    "\n",
    "N=580000\n",
    "NJua=226200\n",
    "NPetr=353800\n",
    "\n",
    "#b11=1.72414e-09  #Meus 22 Março\n",
    "#b12=7.62700e-07\n",
    "#b21=1.74574e-06\n",
    "#b22=1.72414e-09\n",
    "#a1=0.25000\n",
    "#a2=0.25000\n",
    "#gamma1=0.25000\n",
    "#gamma2=0.25000\n",
    "#mu1 =0.00495\n",
    "#mu2 =0.00162\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "#b22=2.369026e-09  #Alison\n",
    "#b21=1.376457e-06 \n",
    "#b12=6.235606e-07 \n",
    "#b11=9.907157e-09 \n",
    "#a=0.2204123 \n",
    "#mu2=0.001319142 \n",
    "#mu1=0.003864555 \n",
    "#gamma=0.1996095\n",
    "\n",
    "\n",
    "\n",
    "#b11=1.72414e-09 #Meus 23 Mar\n",
    "#b12=7.87835e-07\n",
    "#b21=1.76040e-06\n",
    "#b22=1.72414e-09\n",
    "#a1=0.22041\n",
    "#a2=0.22041\n",
    "#gamma1=0.25000\n",
    "#gamma2=0.25000\n",
    "#mu1 =0.00499\n",
    "#mu2 =0.00168\n",
    "\n",
    "\n",
    "\n",
    "b22=4.878075e-10 \n",
    "b21=1.480169e-06 \n",
    "b12=5.770062e-07 \n",
    "b11=7.584886e-09 \n",
    "a=0.2222142 \n",
    "mu2=0.00122903 \n",
    "mu1=0.004181214 \n",
    "gamma2=0.1984055\n",
    "gamma1=0.1984055\n",
    "\n",
    "a1=a\n",
    "a2=a\n",
    "\n",
    "V1=(b21-b11)/mu1\n",
    "V2=(b22-b12)/mu2\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "S20=217233.5 \n",
    "S10=337975 \n",
    "E20=109\n",
    "E10=144\n",
    "I20=197 \n",
    "I10=300 \n",
    "R20=8500 \n",
    "R10=15191 \n",
    "D20=160 \n",
    "D10=190\n",
    "\n",
    "N1=S10+E10+I10+R10+D10\n",
    "N2=S20+E20+I20+R20+D20\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V1=0.000352190563314865\n",
      "V2=-0.0004690840683303092\n"
     ]
    }
   ],
   "source": [
    "V1=(b21-b11)/mu1\n",
    "V2=(b22-b12)/mu2\n",
    "print(f'V1={V1}\\nV2={V2}')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Método de integração"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {},
   "outputs": [],
   "source": [
    "t = np.linspace(0, NumDays-1, NumDays)  #tempo por dias\n",
    "dt = 1/10\n",
    "t1 = np.linspace(0, NumDays-1, int((NumDays-1)/dt)+1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "metadata": {},
   "outputs": [],
   "source": [
    "def SEIRD2(y,t,a11,a12,a21,a22,b1,b2,gamma1,gamma2,mu1,mu2):  \n",
    "\n",
    "    S1=y[0]\n",
    "    E1=y[2]\n",
    "    I1=y[4]\n",
    "    R1=y[6]\n",
    "    D1=y[8]\n",
    "    S2=y[1]\n",
    "    E2=y[3]\n",
    "    I2=y[5]\n",
    "    R2=y[7]\n",
    "    D2=y[9]\n",
    "    \n",
    "    V1=(a11)*I1+(a12)*I2\n",
    "    V2=(a21)*I1+(a22)*I2\n",
    "\n",
    "    dS1dt=-V1*S1\n",
    "    dE1dt=V1*S1 - b1*E1\n",
    "    dI1dt=b1*E1-(gamma1+mu1)*I1\n",
    "    dR1dt=gamma1*I1\n",
    "    dD1dt=mu1*I1\n",
    "    \n",
    "    dS2dt=-V2*S2\n",
    "    dE2dt=V2*S2 - b2*E2\n",
    "    dI2dt=b2*E2-(gamma2+mu2)*I2\n",
    "    dR2dt=gamma2*I2\n",
    "    dD2dt=mu2*I2\n",
    "       \n",
    "    \n",
    "    return [dS1dt,dS2dt,dE1dt,dE2dt,dI1dt,dI2dt,dR1dt,dR2dt,dD1dt,dD2dt]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Jac_SEIRD2(y,t,a11,a12,a21,a22,b1,b2,gamma1,gamma2,mu1,mu2):  \n",
    "    \n",
    "    S1=y[0]\n",
    "    E1=y[2]\n",
    "    I1=y[4]\n",
    "    R1=y[6]\n",
    "    D1=y[8]\n",
    "    \n",
    "    S2=y[1]\n",
    "    E2=y[3]\n",
    "    I2=y[5]\n",
    "    R2=y[7]\n",
    "    D2=y[9]\n",
    "    \n",
    "    V1=(a11)*I1+(a12)*I2\n",
    "    V2=(a21)*I1+(a22)*I2\n",
    "\n",
    "    J=[[-V1,0,0,0,-(a11)*S1,-(a12)*S1,0,0,0,0],[0,-V2,0,0,-(a21)*S2,-(a22)*S2,0,0,0,0], \n",
    "       [V1,0,-b1,0,(a11)*S1,(a12)*S1,0,0,0,0], [0,V2,0,-b2,-(a21)*S2,-(a22)*S2,0,0,0,0],\n",
    "       [0,0,b1,0,-(gamma1+mu1),0,0,0,0,0], [0,0,0,b2,0,-(gamma2+mu2),0,0,0,0],\n",
    "       [0,0,0,0,gamma1,0,0,0,0,0], [0,0,0,0,0,gamma2,0,0,0,0],\n",
    "       [0,0,0,0,mu1,0,0,0,0,0],[0,0,0,0,0,mu2,0,0,0,0]]\n",
    "    \n",
    "    return J"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Aplicação Petrolina-Juazeiro"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "metadata": {},
   "outputs": [],
   "source": [
    "DiasdoAno = np.array([])\n",
    "meses=np.array([\"Jan\",\"Feb\",\"Mar\",\"Apr\",\"May\",\"Jun\",\"Jul\",\"Aug\",\"Sep\",\"Oct\",\"Nov\",\"Dec\"])\n",
    "meseslim=np.array([31,28,31,30,31,30,31,31,30,31,30,31])\n",
    "for m in range(len(meses)):\n",
    "    for d in range(meseslim[m]):\n",
    "        DiasdoAno=np.concatenate((DiasdoAno,np.array([f\"{d+1} {meses[m]}\"])))\n",
    "d0=\"13 Feb\"\n",
    "df=\"5 Apr\"\n",
    "index0=np.where(DiasdoAno==d0)[0][0]\n",
    "TempoDias=DiasdoAno[index0: index0+NumDays]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Gráficos das soluções baseadas em dados de 1 população"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 89,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1296x720 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#a=0.2222075\n",
    "#a1=a\n",
    "#a2=a\n",
    "#mu1=0.003864555 \n",
    "mu2=0.00152903 \n",
    "\n",
    "\n",
    "t = np.linspace(0, NumDays-1, NumDays)  #tempo por dias\n",
    "y0=[S10,S20,E10,E20,I10,I20,R10,R20,D10,D20]\n",
    "sol=odeint(SEIRD2,y0,t1,args=(b11,b12,b21,b22,a1,a2,gamma1,gamma2,mu1,mu2))\n",
    "y=sol[(t/dt).astype(int)]\n",
    "CPetr= y[:,4]+y[:,6]+y[:,8]\n",
    "CJua=y[:,5]+y[:,7]+y[:,9]\n",
    "DPetr=y[:,8]\n",
    "DJua=y[:,9]\n",
    "\n",
    "legsize=22\n",
    "colorcases='blue'\n",
    "colordeaths='red'\n",
    "colordata='black'\n",
    "linewidth=4\n",
    "markersize=4\n",
    "fontaxis=15\n",
    "P=8.9\n",
    "\n",
    "tamfonte=25\n",
    "fig=plt.figure(figsize=(18,10))\n",
    "t=TempoDias\n",
    "ax1 = fig.add_subplot(2,2,1)\n",
    "ax1.plot(t, CPetr, color=colorcases,label = \"$C_1(t)$\",lw=linewidth)\n",
    "ax1.plot(t, confPetr, 'o',color=colordata,label = \"Reported cases\",ms=markersize)\n",
    "ax1.legend(fontsize=legsize)\n",
    "ax1.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "#ax1.set_title(\"(a) Infectious Cases in the neighbouring Counties\",fontsize=tamfonte)\n",
    "\n",
    "\n",
    "ax2 = fig.add_subplot(2,2,2)\n",
    "ax2.plot(t, DPetr, color=colordeaths,label = \"$D_1(t)$\",lw=linewidth)\n",
    "ax2.plot(t, mortesPetr, 'o',color=colordata,label = \"Mean of reported deaths\",ms=markersize)\n",
    "ax2.legend(fontsize=legsize)\n",
    "ax2.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "#ax2.set_title(\"(b) Deaths in the neighbouring Counties\",fontsize=tamfonte)\n",
    "\n",
    "ax3 = fig.add_subplot(2,2,3)\n",
    "ax3.plot(t, CJua, color=colorcases,label = \"$C_2(t)$\",lw=linewidth)\n",
    "ax3.plot(t, confJua, 'o',color=colordata,label = \"Reported cases\",ms=markersize)\n",
    "ax3.legend(fontsize=legsize)\n",
    "ax3.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "#ax3.set_title(\"(c) Infectious cases in NY County\",fontsize=tamfonte)\n",
    "\n",
    "ax4 = fig.add_subplot(2,2,4)\n",
    "ax4.plot(t, DJua, color=colordeaths,label = \"$D_2(t)$\",lw=linewidth)\n",
    "ax4.plot(t, mortesJua, 'o',color=colordata,label = \"Mean of reported deaths\",ms=markersize)\n",
    "ax4.legend(fontsize=legsize)\n",
    "ax4.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "#ax4.set_xlim([0,xmax])\n",
    "#ax4.set_ylim([0,550])\n",
    "#ax4.set_title(f\"(d) Deaths in NY County\",fontsize=tamfonte)\n",
    "\n",
    "\n",
    "\n",
    "#fig.subplots_adjust(bottom=0.05, right=1, top=0.97, left=0.05)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('AjustePetrolina.png',dpi=400)\n",
    "\n",
    "\n",
    "t = np.linspace(0, NumDays-1, NumDays)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 90,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Soluções Calculadas\n",
    "# NY\n",
    "S1=y[:,0]\n",
    "E1=y[:,2]\n",
    "I1=y[:,4]\n",
    "R1=y[:,6]\n",
    "D1=y[:,8]\n",
    "\n",
    "C1=I1+R1+D1\n",
    "\n",
    "#Vizinhos\n",
    "S2=y[:,1]\n",
    "E2=y[:,3]\n",
    "I2=y[:,5]\n",
    "R2=y[:,7]\n",
    "D2=y[:,9]\n",
    "\n",
    "C2=I2+R2+D2\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 91,
   "metadata": {},
   "outputs": [],
   "source": [
    "Dt1=mortesPetr #petrolina\n",
    "Dt2=mortesJua\n",
    "\n",
    "Ct1=confPetr #petrolina\n",
    "Ct2=confJua\n",
    "\n",
    "Et2=(Ct2-shift(Ct2, +1, cval=0))/(a)\n",
    "Et2[0]=E20\n",
    "St2=N2-Et2-Ct2\n",
    "\n",
    "\n",
    "\n",
    "Et1=(Ct1-shift(Ct1, +1, cval=0))/(a)\n",
    "Et1[0]=E10\n",
    "St1=N1-Et1-Ct1\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 92,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "t=TempoDias\n",
    "colorcases='dodgerblue'\n",
    "markersize=3.5\n",
    "P=12.7\n",
    "fig=plt.figure(figsize=(9,5))\n",
    "ax1 = fig.add_subplot(1,1,1)\n",
    "ax1.plot(t,C1, color=colorcases,label = \"$C_1(t)$\",lw=linewidth)\n",
    "ax1.plot(t, Ct1, 'o',color=colordata,label = \"Reported cases \",ms=markersize)\n",
    "ax1.legend(fontsize=legsize)\n",
    "ax1.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('CasosPetr.png',dpi=500)\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 93,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "colordeaths='tomato'\n",
    "fig=plt.figure(figsize=(9,5))\n",
    "ax2 = fig.add_subplot(1,1,1)\n",
    "ax2.plot(t, D1, color=colordeaths,label = \"$D_1(t)$\",lw=linewidth)\n",
    "ax2.plot(t, Dt1, 'o',color=colordata,label = \"Mean of reported deaths\",ms=markersize)\n",
    "ax2.legend(fontsize=legsize)\n",
    "ax2.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('MortesPetr.png',dpi=500)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 94,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "t=TempoDias\n",
    "colorcases='dodgerblue'\n",
    "markersize=3.5\n",
    "fig=plt.figure(figsize=(9,5))\n",
    "ax1 = fig.add_subplot(1,1,1)\n",
    "ax1.plot(t,C2, color=colorcases,label = \"$C_2(t)$\",lw=linewidth)\n",
    "ax1.plot(t, Ct2, 'o',color=colordata,label = \"Reported cases \",ms=markersize)\n",
    "ax1.legend(fontsize=legsize)\n",
    "ax1.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('CasosJua.png',dpi=500)\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 95,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "colordeaths='tomato'\n",
    "fig=plt.figure(figsize=(9,5))\n",
    "ax2 = fig.add_subplot(1,1,1)\n",
    "ax2.plot(t, D2, color=colordeaths,label = \"$D_2(t)$\",lw=linewidth)\n",
    "ax2.plot(t, Dt2, 'o',color=colordata,label = \"Mean of reported deaths\",ms=markersize)\n",
    "ax2.legend(fontsize=legsize)\n",
    "ax2.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('MortesJua.png',dpi=500)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 100,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "t = np.linspace(0, NumDays-1, NumDays)\n",
    "ErroS=np.abs(S1-St1)\n",
    "#ErroD=np.maximum(np.abs(D1-Dt1),np.abs(D2-Dt2))\n",
    "KS_t=S2*(1-(1-ErroS/S1)*np.exp(-(abs(V1)*np.abs(D1-Dt1)+abs(V2)*np.abs(D2-Dt2))))\n",
    "KS_t2=S2*(1-(1-ErroS/S1)*np.exp(-((V1)*(D1-Dt1)+(V2)*(D2-Dt2))))\n",
    "#KS_t=St2NY*(1-(S1/St1Viz)*np.exp(-(abs(V1)*np.abs(D1-Dt1)+abs(V2)*np.abs(D2-Dt2))))\n",
    "\n",
    "KS_t=(KS_t+KS_t2)/2\n",
    "\n",
    "KS=0*t\n",
    "for d in t.astype(int):\n",
    "    KS[d] = max(np.abs(KS_t[:d+1]))\n",
    "plt.plot(t,KS,KS_t)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 101,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 864x504 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12,7))\n",
    "ErroScumulative=0*ErroS\n",
    "for d in t.astype(int):\n",
    "    ErroScumulative[d] = max(ErroS[:d+1])\n",
    "    \n",
    "fig=plt.figure(figsize=(15,8))\n",
    "ax = fig.add_subplot(1,1,1)\n",
    "ax.plot(TempoDias,S1,color='b')\n",
    "ax.plot(TempoDias,St1,'.',color='r')\n",
    "ax.plot(TempoDias,S1+ErroScumulative,S1-ErroScumulative,linestyle='dashed',color='g')\n",
    "ax.fill_between(TempoDias,S1+ErroScumulative,S1-ErroScumulative,alpha=0.2)\n",
    "ax.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "ax.set_title('Suscetíveis - Petrolina',fontsize=20)\n",
    "plt.xticks(fontsize=20)\n",
    "plt.yticks(fontsize=15)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 102,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1440x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Erro baseado em S e E\n",
    "t = np.linspace(0, NumDays-1, NumDays)  #eixo horizontal em dias contados\n",
    "\n",
    "e_alpha=max(abs(1/4-a),abs(a-1/5))\n",
    "logM=max(abs(np.log(1-e_alpha/a)),abs(np.log(1+e_alpha/a)))\n",
    "ErroC2=0*t\n",
    "ErroC2=KS #+E20*t*np.exp(-a*t)*e_alpha#+(S2[0]-S2)*logM\n",
    "\n",
    "ErroC1=0*t\n",
    "for d in t.astype(int):\n",
    "    ErroC1[d]=max(np.abs(C1[:d+1]-Ct1[:d+1]))\n",
    "\n",
    "\n",
    "linecolorPetr='dodgerblue'\n",
    "linecolorJua='blue'\n",
    "markercolor='black'\n",
    "alfacolor='blue' \n",
    "markersize=6\n",
    "linewidth=4\n",
    "tamfonte=25\n",
    "\n",
    "P=8.9\n",
    "\n",
    "Tempo=TempoDias #Eixo horizontal em dias do mês\n",
    "\n",
    "fig=plt.figure(figsize=(20,10))\n",
    "ax = fig.add_subplot(1,1,1)\n",
    "\n",
    "g1,=plt.plot(Tempo,C1,color=linecolorPetr,label='$C_{1}(t)$',lw=linewidth)\n",
    "g2,=plt.plot(Tempo,Ct1,'o',color=markercolor,label='Reported cases in Group 1',ms=markersize)\n",
    "g4,=plt.plot(Tempo,C2,color=linecolorJua,label='$C_{2}(t)$',lw=linewidth)\n",
    "g5,=plt.plot(Tempo,Ct2,'s',color=markercolor,label='Reported cases in Group 2',ms=markersize)\n",
    "g6=plt.fill_between(Tempo,C2+ErroC2,np.maximum(C2-ErroC2,0),alpha=0.1,label='$K_{C}(t)$',color=alfacolor)\n",
    "\n",
    "ax.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "ax.legend(handles=[g1,g2,g4,g5,g6],fontsize=1.2*legsize)\n",
    "\n",
    "plt.xticks(fontsize=tamfonte)\n",
    "plt.yticks(fontsize=tamfonte)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('ErroEstimativaPetrJua.png',dpi=600)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 108,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Erro C2 = 10.09%\n",
      "Erro C1 = 5.99%\n"
     ]
    }
   ],
   "source": [
    "print(f'Erro C2 = {100*ErroC2[-1]/C2[-1]:.2f}%')\n",
    "print(f'Erro C1 = {100*ErroC1[-1]/C1[-1]:.2f}%')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 109,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "23655.00944322853"
      ]
     },
     "execution_count": 109,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "C2[-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 110,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2386.1369572074345"
      ]
     },
     "execution_count": 110,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ErroC2[-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 107,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "14111.55"
      ]
     },
     "execution_count": 107,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Ct2[-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Manuscript 3rd revision/Petrolina-Juazeiro_-_Artigo_2a_revisa.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from scipy.integrate import odeint\n",
    "from scipy import optimize\n",
    "from scipy.optimize import curve_fit\n",
    "import matplotlib\n",
    "matplotlib.rcParams['text.usetex'] = True\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import rc\n",
    "rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})\n",
    "rc('text', usetex=True)\n",
    "from matplotlib.ticker import MultipleLocator, MaxNLocator,FuncFormatter, ScalarFormatter\n",
    "import pandas as pd\n",
    "from sklearn.metrics import mean_squared_error,r2_score, mean_absolute_error\n",
    "from __future__ import division\n",
    "from scipy.optimize import check_grad\n",
    "from scipy.optimize import differential_evolution\n",
    "import warnings\n",
    "import tensorflow as tf\n",
    "import datetime, os\n",
    "import hyperopt\n",
    "from hyperopt import fmin, tpe, hp\n",
    "from decimal import *\n",
    "import time\n",
    "import numpy as np\n",
    "from scipy.ndimage.interpolation import shift\n",
    "import matplotlib.pylab as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Ajuste com as duas populações usando média móvel de X dias para frente\n",
    "# A=Jua \n",
    "# B=Petr\n",
    "confJua=np.array([8857.00,  8881.50,  8910.70,  8949.10,  8993.50,  9031.50,  9067.30,  9098.30, \n",
    "                9127.30,  9158.30,  9194.10,  9232.30,  9267.90,  9296.30,  9319.30,  9348.30, \n",
    "                9382.30,  9439.10,  9510.30,  9584.10,  9644.50,  9702.50,  9759.50,  9823.30, \n",
    "                9893.70,  9976.30, 10056.10, 10114.30, 10173.70, 10242.30, 10313.90, 10396.70,\n",
    "                10500.10, 10588.10, 10654.50, 10721.70, 10796.30, 10860.70, 10943.90, 11035.90,\n",
    "                11122.30, 11185.10, 11235.10, 11289.30, 11355.30, 11434.70, 11522.30, 11611.90,\n",
    "                11680.10, 11736.10, 11764.50, 11838.10, 11929.30, 12028.70, 12125.10, 12226.30,\n",
    "                12283.30, 12344.30, 12409.50, 12491.90, 12587.70, 12680.50, 12755.50, 12815.70,\n",
    "                12867.10, 12908.10, 12956.70, 12999.50, 13067.30, 13123.30, 13177.10, 13236.30,\n",
    "                13314.50, 13375.10, 13435.50, 13492.30, 13529.90, 13559.10, 13594.10, 13635.10,\n",
    "                13688.10, 13750.90, 13811.70, 13855.90, 13891.90, 13927.70, 13968.50, 14008.30,\n",
    "                14054.55, 14111.55])\n",
    "\n",
    "\n",
    "confPetr=np.array([15681.00, 15722.75, 15771.35, 15830.55, 15909.15, 15968.55, 16013.75, 16060.75,\n",
    "                16116.95, 16179.95, 16258.35, 16355.55, 16438.55, 16501.95, 16563.75, 16633.55,\n",
    "                16707.15, 16791.55, 16895.15, 16978.55, 17047.95, 17115.35, 17187.75, 17281.75,\n",
    "                17390.55, 17522.55, 17633.95, 17727.55, 17802.35, 17877.35, 17950.75, 18045.95,\n",
    "                18179.15, 18290.15, 18385.35, 18477.15, 18576.55, 18701.55, 18857.95, 19073.15,\n",
    "                19260.95, 19419.55, 19545.35, 19664.15, 19772.55, 19920.15, 20067.55, 20183.35,\n",
    "                20274.95, 20350.55, 20437.75, 20582.55, 20757.95, 20992.55, 21191.55, 21339.55,\n",
    "                21462.15, 21580.15, 21698.15, 21840.55, 22030.55, 22188.55, 22320.55, 22431.55,\n",
    "                22555.95, 22632.75, 22767.15, 22945.35, 23086.55, 23189.95, 23338.15, 23469.95,\n",
    "                23603.55, 23762.55, 23960.75, 24114.35, 24226.95, 24326.55, 24424.95, 24516.35,\n",
    "                24635.95, 24791.75, 24915.75, 25015.35, 25111.15, 25213.75, 25316.15, 25440.15,\n",
    "                25593.65, 25750.32])\n",
    "\n",
    "\n",
    "\n",
    "mortesJua=np.array([160.00, 160.25, 160.65, 161.25, 161.85, 162.45, 162.85, 163.25, 163.45, 163.65,\n",
    "                  164.05, 164.45, 164.65, 165.05, 165.45, 165.85, 166.25, 167.05, 168.05, 169.05,\n",
    "                  170.05, 171.25, 172.05, 172.65, 173.65, 174.65, 175.45, 176.25, 177.05, 177.65,\n",
    "                  178.25, 179.25, 180.65, 182.05, 183.85, 185.85, 187.85, 189.45, 191.45, 193.65,\n",
    "                  195.85, 197.65, 199.65, 201.25, 202.05, 202.85, 203.65, 204.25, 204.65, 205.45,\n",
    "                  206.45, 207.65, 209.05, 210.65, 212.05, 213.05, 214.05, 214.85, 215.85, 216.65,\n",
    "                  217.45, 218.25, 219.25, 220.45, 222.05, 223.45, 224.65, 226.05, 226.85, 227.25,\n",
    "                  228.05, 228.85, 229.85, 231.05, 232.85, 234.85, 237.45, 239.85, 242.05, 244.05,\n",
    "                  245.65, 246.85, 247.85, 249.05, 249.85, 251.05, 252.05, 252.85, 253.60, 254.60])\n",
    "\n",
    "mortesPetr=np.array([190.00, 191.25, 192.45, 193.85, 195.05, 195.85, 196.25, 196.45, 196.65, 197.05,\n",
    "                  197.85, 198.65, 199.45, 200.05, 200.85, 201.65, 202.45, 203.45, 205.05, 206.65,\n",
    "                  207.85, 210.05, 212.45, 214.45, 217.25, 220.45, 223.05, 225.65, 228.25, 230.45,\n",
    "                  232.45, 234.05, 235.45, 236.65, 237.45, 239.45, 241.45, 244.85, 249.45, 253.65,\n",
    "                  256.45, 260.45, 264.45, 267.45, 271.05, 274.65, 277.25, 278.65, 280.45, 282.05,\n",
    "                  284.25, 286.65, 289.85, 293.05, 296.25, 299.05, 302.25, 304.45, 306.25, 308.25,\n",
    "                  310.65, 312.85, 315.45, 319.05, 323.25, 327.05, 330.45, 333.65, 335.65, 336.65,\n",
    "                  338.65, 340.85, 343.25, 346.25, 349.25, 351.25, 353.05, 355.25, 357.05, 359.05,\n",
    "                  362.05, 366.45, 370.25, 374.05, 378.85, 383.65, 387.65, 391.65, 396.40, 400.40])\n",
    "\n",
    "NumDays=len(confPetr)\n",
    "\n",
    "N=580000\n",
    "NJua=226200\n",
    "NPetr=353800\n",
    "\n",
    "\n",
    "#====2a revisão======\n",
    "\n",
    "b22=3.269971e-07 \n",
    "b21=3.325242e-07 \n",
    "b12=3.174329e-07 \n",
    "b11=3.364642e-07 \n",
    "a= 0.3 \n",
    "mu2=0.002563079 \n",
    "mu1=0.003744128 \n",
    "gamma=0.1570599 \n",
    "E20=296.0257 \n",
    "E10=296.4609\n",
    "\n",
    "gamma1=gamma\n",
    "gamma2=gamma\n",
    "a1=a\n",
    "a2=a\n",
    "\n",
    "V1=(b21-b11)/mu1\n",
    "V2=(b22-b12)/mu2\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "S20= 217047 \n",
    "S10=337822.5 \n",
    "E20=296.0257 \n",
    "E10=296.4609 \n",
    "I20=143 \n",
    "I10=207 \n",
    "R20=8554 \n",
    "R10=15284 \n",
    "D20=160 \n",
    "D10=190\n",
    "\n",
    "N1=S10+E10+I10+R10+D10\n",
    "N2=S20+E20+I20+R20+D20\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V1=-1.0523144507880127e-06\n",
      "V2=3.731527588498064e-06\n"
     ]
    }
   ],
   "source": [
    "V1=(b21-b11)/mu1\n",
    "V2=(b22-b12)/mu2\n",
    "print(f'V1={V1}\\nV2={V2}')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Método de integração"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "t = np.linspace(0, NumDays-1, NumDays)  #tempo por dias\n",
    "dt = 1/10\n",
    "t1 = np.linspace(0, NumDays-1, int((NumDays-1)/dt)+1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def SEIRD2(y,t,a11,a12,a21,a22,b1,b2,gamma1,gamma2,mu1,mu2):  \n",
    "\n",
    "    S1=y[0]\n",
    "    E1=y[2]\n",
    "    I1=y[4]\n",
    "    R1=y[6]\n",
    "    D1=y[8]\n",
    "    S2=y[1]\n",
    "    E2=y[3]\n",
    "    I2=y[5]\n",
    "    R2=y[7]\n",
    "    D2=y[9]\n",
    "    \n",
    "    V1=(a11)*I1+(a12)*I2\n",
    "    V2=(a21)*I1+(a22)*I2\n",
    "\n",
    "    dS1dt=-V1*S1\n",
    "    dE1dt=V1*S1 - b1*E1\n",
    "    dI1dt=b1*E1-(gamma1+mu1)*I1\n",
    "    dR1dt=gamma1*I1\n",
    "    dD1dt=mu1*I1\n",
    "    \n",
    "    dS2dt=-V2*S2\n",
    "    dE2dt=V2*S2 - b2*E2\n",
    "    dI2dt=b2*E2-(gamma2+mu2)*I2\n",
    "    dR2dt=gamma2*I2\n",
    "    dD2dt=mu2*I2\n",
    "       \n",
    "    \n",
    "    return [dS1dt,dS2dt,dE1dt,dE2dt,dI1dt,dI2dt,dR1dt,dR2dt,dD1dt,dD2dt]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Jac_SEIRD2(y,t,a11,a12,a21,a22,b1,b2,gamma1,gamma2,mu1,mu2):  \n",
    "    \n",
    "    S1=y[0]\n",
    "    E1=y[2]\n",
    "    I1=y[4]\n",
    "    R1=y[6]\n",
    "    D1=y[8]\n",
    "    \n",
    "    S2=y[1]\n",
    "    E2=y[3]\n",
    "    I2=y[5]\n",
    "    R2=y[7]\n",
    "    D2=y[9]\n",
    "    \n",
    "    V1=(a11)*I1+(a12)*I2\n",
    "    V2=(a21)*I1+(a22)*I2\n",
    "\n",
    "    J=[[-V1,0,0,0,-(a11)*S1,-(a12)*S1,0,0,0,0],[0,-V2,0,0,-(a21)*S2,-(a22)*S2,0,0,0,0], \n",
    "       [V1,0,-b1,0,(a11)*S1,(a12)*S1,0,0,0,0], [0,V2,0,-b2,-(a21)*S2,-(a22)*S2,0,0,0,0],\n",
    "       [0,0,b1,0,-(gamma1+mu1),0,0,0,0,0], [0,0,0,b2,0,-(gamma2+mu2),0,0,0,0],\n",
    "       [0,0,0,0,gamma1,0,0,0,0,0], [0,0,0,0,0,gamma2,0,0,0,0],\n",
    "       [0,0,0,0,mu1,0,0,0,0,0],[0,0,0,0,0,mu2,0,0,0,0]]\n",
    "    \n",
    "    return J"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Aplicação Petrolina-Juazeiro"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "DiasdoAno = np.array([])\n",
    "meses=np.array([\"Jan\",\"Feb\",\"Mar\",\"Apr\",\"May\",\"Jun\",\"Jul\",\"Aug\",\"Sep\",\"Oct\",\"Nov\",\"Dec\"])\n",
    "meseslim=np.array([31,28,31,30,31,30,31,31,30,31,30,31])\n",
    "for m in range(len(meses)):\n",
    "    for d in range(meseslim[m]):\n",
    "        DiasdoAno=np.concatenate((DiasdoAno,np.array([f\"{d+1} {meses[m]}\"])))\n",
    "d0=\"13 Feb\"\n",
    "df=\"5 Apr\"\n",
    "index0=np.where(DiasdoAno==d0)[0][0]\n",
    "TempoDias=DiasdoAno[index0: index0+NumDays]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Gráficos das soluções baseadas em dados de 1 população"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "findfont: Font family ['serif'] not found. Falling back to DejaVu Sans.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1296x720 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "t = np.linspace(0, NumDays-1, NumDays)  #tempo por dias\n",
    "y0=[S10,S20,E10,E20,I10,I20,R10,R20,D10,D20]\n",
    "sol=odeint(SEIRD2,y0,t1,args=(b11,b12,b21,b22,a1,a2,gamma1,gamma2,mu1,mu2))\n",
    "y=sol[(t/dt).astype(int)]\n",
    "CPetr= y[:,4]+y[:,6]+y[:,8]\n",
    "CJua=y[:,5]+y[:,7]+y[:,9]\n",
    "DPetr=y[:,8]\n",
    "DJua=y[:,9]\n",
    "\n",
    "legsize=22\n",
    "colorcases='blue'\n",
    "colordeaths='red'\n",
    "colordata='black'\n",
    "linewidth=4\n",
    "markersize=4\n",
    "fontaxis=15\n",
    "P=8.9\n",
    "\n",
    "tamfonte=25\n",
    "fig=plt.figure(figsize=(18,10))\n",
    "t=TempoDias\n",
    "ax1 = fig.add_subplot(2,2,1)\n",
    "ax1.plot(t, CPetr, color=colorcases,label = \"$C_1(t)$\",lw=linewidth)\n",
    "ax1.plot(t, confPetr, 'o',color=colordata,label = \"Reported cases\",ms=markersize)\n",
    "ax1.legend(fontsize=legsize)\n",
    "ax1.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "#ax1.set_title(\"(a) Infectious Cases in the neighbouring Counties\",fontsize=tamfonte)\n",
    "\n",
    "\n",
    "ax2 = fig.add_subplot(2,2,2)\n",
    "ax2.plot(t, DPetr, color=colordeaths,label = \"$D_1(t)$\",lw=linewidth)\n",
    "ax2.plot(t, mortesPetr, 'o',color=colordata,label = \"Mean of reported deaths\",ms=markersize)\n",
    "ax2.legend(fontsize=legsize)\n",
    "ax2.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "#ax2.set_title(\"(b) Deaths in the neighbouring Counties\",fontsize=tamfonte)\n",
    "\n",
    "ax3 = fig.add_subplot(2,2,3)\n",
    "ax3.plot(t, CJua, color=colorcases,label = \"$C_2(t)$\",lw=linewidth)\n",
    "ax3.plot(t, confJua, 'o',color=colordata,label = \"Reported cases\",ms=markersize)\n",
    "ax3.legend(fontsize=legsize)\n",
    "ax3.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "#ax3.set_title(\"(c) Infectious cases in NY County\",fontsize=tamfonte)\n",
    "\n",
    "ax4 = fig.add_subplot(2,2,4)\n",
    "ax4.plot(t, DJua, color=colordeaths,label = \"$D_2(t)$\",lw=linewidth)\n",
    "ax4.plot(t, mortesJua, 'o',color=colordata,label = \"Mean of reported deaths\",ms=markersize)\n",
    "ax4.legend(fontsize=legsize)\n",
    "ax4.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "#ax4.set_xlim([0,xmax])\n",
    "#ax4.set_ylim([0,550])\n",
    "#ax4.set_title(f\"(d) Deaths in NY County\",fontsize=tamfonte)\n",
    "\n",
    "\n",
    "\n",
    "#fig.subplots_adjust(bottom=0.05, right=1, top=0.97, left=0.05)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('AjustePetrolina.png',dpi=400)\n",
    "\n",
    "\n",
    "t = np.linspace(0, NumDays-1, NumDays)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Soluções Calculadas\n",
    "# NY\n",
    "S1=y[:,0]\n",
    "E1=y[:,2]\n",
    "I1=y[:,4]\n",
    "R1=y[:,6]\n",
    "D1=y[:,8]\n",
    "\n",
    "C1=I1+R1+D1\n",
    "\n",
    "#Vizinhos\n",
    "S2=y[:,1]\n",
    "E2=y[:,3]\n",
    "I2=y[:,5]\n",
    "R2=y[:,7]\n",
    "D2=y[:,9]\n",
    "\n",
    "C2=I2+R2+D2\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "Dt1=mortesPetr #petrolina\n",
    "Dt2=mortesJua\n",
    "\n",
    "Ct1=confPetr #petrolina\n",
    "Ct2=confJua\n",
    "\n",
    "Et2=(Ct2-shift(Ct2, +1, cval=0))/(a)\n",
    "Et2[0]=E20\n",
    "St2=N2-Et2-Ct2\n",
    "\n",
    "\n",
    "\n",
    "Et1=(Ct1-shift(Ct1, +1, cval=0))/(a)\n",
    "Et1[0]=E10\n",
    "St1=N1-Et1-Ct1\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "t=TempoDias\n",
    "colorcases='dodgerblue'\n",
    "markersize=3.5\n",
    "P=12.7\n",
    "fig=plt.figure(figsize=(9,5))\n",
    "ax1 = fig.add_subplot(1,1,1)\n",
    "ax1.plot(t,C1, color=colorcases,label = \"$C_1(t)$\",lw=linewidth)\n",
    "ax1.plot(t, Ct1, 'o',color=colordata,label = \"Reported cases \",ms=markersize)\n",
    "ax1.legend(fontsize=legsize)\n",
    "ax1.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('CasosPetr.png',dpi=500)\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "colordeaths='tomato'\n",
    "fig=plt.figure(figsize=(9,5))\n",
    "ax2 = fig.add_subplot(1,1,1)\n",
    "ax2.plot(t, D1, color=colordeaths,label = \"$D_1(t)$\",lw=linewidth)\n",
    "ax2.plot(t, Dt1, 'o',color=colordata,label = \"Mean of reported deaths\",ms=markersize)\n",
    "ax2.legend(fontsize=legsize)\n",
    "ax2.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('MortesPetr.png',dpi=500)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "t=TempoDias\n",
    "colorcases='dodgerblue'\n",
    "markersize=3.5\n",
    "fig=plt.figure(figsize=(9,5))\n",
    "ax1 = fig.add_subplot(1,1,1)\n",
    "ax1.plot(t,C2, color=colorcases,label = \"$C_2(t)$\",lw=linewidth)\n",
    "ax1.plot(t, Ct2, 'o',color=colordata,label = \"Reported cases \",ms=markersize)\n",
    "ax1.legend(fontsize=legsize)\n",
    "ax1.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('CasosJua.png',dpi=500)\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "colordeaths='tomato'\n",
    "fig=plt.figure(figsize=(9,5))\n",
    "ax2 = fig.add_subplot(1,1,1)\n",
    "ax2.plot(t, D2, color=colordeaths,label = \"$D_2(t)$\",lw=linewidth)\n",
    "ax2.plot(t, Dt2, 'o',color=colordata,label = \"Mean of reported deaths\",ms=markersize)\n",
    "ax2.legend(fontsize=legsize)\n",
    "ax2.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('MortesJua.png',dpi=500)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "t = np.linspace(0, NumDays-1, NumDays)\n",
    "ErroS=np.abs(S1-St1)\n",
    "#ErroD=np.maximum(np.abs(D1-Dt1),np.abs(D2-Dt2))\n",
    "KS_t=S2*(1-(1-ErroS/S1)*np.exp(-(abs(V1)*np.abs(D1-Dt1)+abs(V2)*np.abs(D2-Dt2))))\n",
    "#KS_t2=S2*(1-(1-ErroS/S1)*np.exp(-((V1)*(D1-Dt1)+(V2)*(D2-Dt2))))\n",
    "#KS_t=St2NY*(1-(S1/St1Viz)*np.exp(-(abs(V1)*np.abs(D1-Dt1)+abs(V2)*np.abs(D2-Dt2))))\n",
    "\n",
    "#KS_t=(KS_t+KS_t2)/2\n",
    "\n",
    "KS=0*t\n",
    "for d in t.astype(int):\n",
    "    KS[d] = max(np.abs(KS_t[:d+1]))\n",
    "plt.plot(t,KS,KS_t)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 864x504 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12,7))\n",
    "ErroScumulative=0*ErroS\n",
    "for d in t.astype(int):\n",
    "    ErroScumulative[d] = max(ErroS[:d+1])\n",
    "    \n",
    "fig=plt.figure(figsize=(15,8))\n",
    "ax = fig.add_subplot(1,1,1)\n",
    "ax.plot(TempoDias,S1,color='b')\n",
    "ax.plot(TempoDias,St1,'.',color='r')\n",
    "ax.plot(TempoDias,S1+ErroScumulative,S1-ErroScumulative,linestyle='dashed',color='g')\n",
    "ax.fill_between(TempoDias,S1+ErroScumulative,S1-ErroScumulative,alpha=0.2)\n",
    "ax.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "ax.set_title('Suscetíveis - Petrolina',fontsize=20)\n",
    "plt.xticks(fontsize=20)\n",
    "plt.yticks(fontsize=15)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "findfont: Font family ['serif'] not found. Falling back to DejaVu Sans.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1440x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Erro baseado em S e E\n",
    "t = np.linspace(0, NumDays-1, NumDays)  #eixo horizontal em dias contados\n",
    "\n",
    "e_alpha=max(abs(1/4-a),abs(a-1/5))\n",
    "logM=max(abs(np.log(1-e_alpha/a)),abs(np.log(1+e_alpha/a)))\n",
    "ErroC2=0*t\n",
    "ErroC2=KS #+E20*t*np.exp(-a*t)*e_alpha#+(S2[0]-S2)*logM\n",
    "\n",
    "ErroC1=0*t\n",
    "for d in t.astype(int):\n",
    "    ErroC1[d]=max(np.abs(C1[:d+1]-Ct1[:d+1]))\n",
    "\n",
    "\n",
    "linecolorPetr='dodgerblue'\n",
    "linecolorJua='blue'\n",
    "markercolor='black'\n",
    "alfacolor='blue' \n",
    "markersize=6\n",
    "linewidth=4\n",
    "tamfonte=25\n",
    "\n",
    "P=8.9\n",
    "\n",
    "Tempo=TempoDias #Eixo horizontal em dias do mês\n",
    "\n",
    "fig=plt.figure(figsize=(20,10))\n",
    "ax = fig.add_subplot(1,1,1)\n",
    "\n",
    "g1,=plt.plot(Tempo,C1,color=linecolorPetr,label='$C_{1}(t)$',lw=linewidth)\n",
    "g2,=plt.plot(Tempo,Ct1,'o',color=markercolor,label='Reported cases in Group 1',ms=markersize)\n",
    "g4,=plt.plot(Tempo,C2,color=linecolorJua,label='$C_{2}(t)$',lw=linewidth)\n",
    "g5,=plt.plot(Tempo,Ct2,'s',color=markercolor,label='Reported cases in Group 2',ms=markersize)\n",
    "g6=plt.fill_between(Tempo,C2+ErroC2,np.maximum(C2-ErroC2,0),alpha=0.1,label='$K_{C}(t)$',color=alfacolor)\n",
    "\n",
    "ax.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "ax.legend(handles=[g1,g2,g4,g5,g6],fontsize=1.2*legsize)\n",
    "\n",
    "plt.xticks(fontsize=tamfonte)\n",
    "plt.yticks(fontsize=tamfonte)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('ErroEstimativaPetrJua.png',dpi=500)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Erro C2 = 3.26% (513.67/15770.29)\n",
      "Erro C1 = 2.16% (566.01/26232.68)\n"
     ]
    }
   ],
   "source": [
    "print(f'Erro C2 = {100*ErroC2[-1]/C2[-1]:.2f}% ({ErroC2[-1]:.2f}/{C2[-1]:.2f})')\n",
    "print(f'Erro C1 = {100*ErroC1[-1]/C1[-1]:.2f}% ({ErroC1[-1]:.2f}/{C1[-1]:.2f})')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "14111.55"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Ct2[-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "11.754481810266164"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "100*(C2[-1]-Ct2[-1])/Ct2[-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 936x648 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Erro baseado em S e E\n",
    "t = np.linspace(0, NumDays-1, NumDays)  #eixo horizontal em dias contados\n",
    "\n",
    "e_alpha=max(abs(1/4-a),abs(a-1/5))\n",
    "logM=max(abs(np.log(1-e_alpha/a)),abs(np.log(1+e_alpha/a)))\n",
    "ErroC2=0*t\n",
    "ErroC2=KS #+E20*t*np.exp(-a*t)*e_alpha#+(S2[0]-S2)*logM\n",
    "\n",
    "ErroC1=0*t\n",
    "for d in t.astype(int):\n",
    "    ErroC1[d]=max(np.abs(C1[:d+1]-Ct1[:d+1]))\n",
    "\n",
    "\n",
    "linecolorPetr='dodgerblue'\n",
    "linecolorJua='blue'\n",
    "markercolor='black'\n",
    "alfacolor='blue' \n",
    "markersize=4\n",
    "linewidth=4\n",
    "tamfonte=25\n",
    "\n",
    "P=8.9\n",
    "\n",
    "Tempo=TempoDias #Eixo horizontal em dias do mês\n",
    "\n",
    "fig=plt.figure(figsize=(13,9))\n",
    "ax = fig.add_subplot(1,1,1)\n",
    "\n",
    "g1,=plt.plot(Tempo,C1,color=linecolorPetr,label='$C_{1}(t)$',lw=linewidth)\n",
    "g2,=plt.plot(Tempo,Ct1,'o',color=markercolor,label='Reported cases in Group 1',ms=markersize)\n",
    "g4,=plt.plot(Tempo,C2,color=linecolorJua,label='$C_{2}(t)$',lw=linewidth)\n",
    "g5,=plt.plot(Tempo,Ct2,'s',color=markercolor,label='Reported cases in Group 2',ms=markersize)\n",
    "g6=plt.fill_between(Tempo,C2+ErroC2,np.maximum(C2-ErroC2,0),alpha=0.1,label='$K_{C}(t)$',color=alfacolor)\n",
    "\n",
    "ax.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "ax.legend(handles=[g1,g2,g4,g5,g6],fontsize=1.2*legsize)\n",
    "\n",
    "plt.xticks(fontsize=tamfonte)\n",
    "plt.yticks(fontsize=tamfonte)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('ErroEstimativaPetrJuaPoster.png',dpi=500)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> NY_-_Artigo_1a_revisa.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from scipy.integrate import odeint\n",
    "from scipy import optimize\n",
    "from scipy.optimize import curve_fit\n",
    "import matplotlib\n",
    "matplotlib.rcParams['text.usetex'] = True\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import rc\n",
    "rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})\n",
    "rc('text', usetex=True)\n",
    "from matplotlib.ticker import MultipleLocator, MaxNLocator,FuncFormatter, ScalarFormatter\n",
    "import pandas as pd\n",
    "from sklearn.metrics import mean_squared_error,r2_score, mean_absolute_error\n",
    "from __future__ import division\n",
    "from scipy.optimize import check_grad\n",
    "from scipy.optimize import differential_evolution\n",
    "import warnings\n",
    "import tensorflow as tf\n",
    "import datetime, os\n",
    "import hyperopt\n",
    "from hyperopt import fmin, tpe, hp\n",
    "from decimal import *\n",
    "import time\n",
    "import numpy as np\n",
    "from scipy.ndimage.interpolation import shift\n",
    "import matplotlib.pylab as plt"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Método numérico - SEIRD"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def SEIRD2(y,t,a11,a12,a21,a22,b1,b2,gamma1,gamma2,mu1,mu2):  \n",
    "\n",
    "    S1=y[0]\n",
    "    E1=y[2]\n",
    "    I1=y[4]\n",
    "    R1=y[6]\n",
    "    D1=y[8]\n",
    "    S2=y[1]\n",
    "    E2=y[3]\n",
    "    I2=y[5]\n",
    "    R2=y[7]\n",
    "    D2=y[9]\n",
    "    \n",
    "    V1=(a11)*I1+(a12)*I2\n",
    "    V2=(a21)*I1+(a22)*I2\n",
    "\n",
    "    dS1dt=-V1*S1\n",
    "    dE1dt=V1*S1 - b1*E1\n",
    "    dI1dt=b1*E1-(gamma1+mu1)*I1\n",
    "    dR1dt=gamma1*I1\n",
    "    dD1dt=mu1*I1\n",
    "    \n",
    "    dS2dt=-V2*S2\n",
    "    dE2dt=V2*S2 - b2*E2\n",
    "    dI2dt=b2*E2-(gamma2+mu2)*I2\n",
    "    dR2dt=gamma2*I2\n",
    "    dD2dt=mu2*I2\n",
    "       \n",
    "    \n",
    "    return [dS1dt,dS2dt,dE1dt,dE2dt,dI1dt,dI2dt,dR1dt,dR2dt,dD1dt,dD2dt]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Jac_SEIRD2(y,t,a11,a12,a21,a22,b1,b2,gamma1,gamma2,mu1,mu2):  \n",
    "    \n",
    "    S1=y[0]\n",
    "    E1=y[2]\n",
    "    I1=y[4]\n",
    "    R1=y[6]\n",
    "    D1=y[8]\n",
    "    \n",
    "    S2=y[1]\n",
    "    E2=y[3]\n",
    "    I2=y[5]\n",
    "    R2=y[7]\n",
    "    D2=y[9]\n",
    "    \n",
    "    V1=(a11)*I1+(a12)*I2\n",
    "    V2=(a21)*I1+(a22)*I2\n",
    "\n",
    "    J=[[-V1,0,0,0,-(a11)*S1,-(a12)*S1,0,0,0,0],[0,-V2,0,0,-(a21)*S2,-(a22)*S2,0,0,0,0], \n",
    "       [V1,0,-b1,0,(a11)*S1,(a12)*S1,0,0,0,0], [0,V2,0,-b2,-(a21)*S2,-(a22)*S2,0,0,0,0],\n",
    "       [0,0,b1,0,-(gamma1+mu1),0,0,0,0,0], [0,0,0,b2,0,-(gamma2+mu2),0,0,0,0],\n",
    "       [0,0,0,0,gamma1,0,0,0,0,0], [0,0,0,0,0,gamma2,0,0,0,0],\n",
    "       [0,0,0,0,mu1,0,0,0,0,0],[0,0,0,0,0,mu2,0,0,0,0]]\n",
    "    \n",
    "    return J"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "DiasdoMes = np.array([\"5 Mar\",\"6 Mar\",\"7 Mar\",\"8 Mar\",\"9 Mar\",\"10 Mar\", \"11 Mar\",\"12 Mar\",\"13 Mar\", \n",
    "                 \"14 Mar\",\"15 Mar\", \"16 Mar\",\"17 Mar\", \"18 Mar\", \"19 Mar\",\"20 Mar\",\"21 Mar\",\"22 Mar\",\"23 Mar\",\n",
    "                 \"24 Mar\",\"25 Mar\",\"26 Mar\",\"27 Mar\",\"28 Mar\",\"29 Mar\",\"30 Mar\",\"31 Mar\",\"1 Apr\",\"2 Apr\",\"3 Apr\"])\n",
    "Tempo=DiasdoMes"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Exemplo NY"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Dados passados pelo Alison em Janeiro\n",
    "\n",
    "#confViz=np.array([0.000000,     0.400000,     1.233333,     2.233333,     4.233333,     6.661905,\n",
    "#                  9.090476,    15.376190,   24.519048,    39.376190,   59.947619,    93.090476,\n",
    "#                  158.519048,   301.376190,   556.661905,   897.090476,  1436.804762,  2111.947619,\n",
    "#                  3004.947619,  4069.233333,  5547.376190,  7251.804762,  9132.376190, 11289.376190,\n",
    "#                  13594.661905, 16170.233333, 18949.804762, 21694.233333, 24590.233333, 27989.376190])\n",
    "\n",
    "#confNY=np.array([1.000000,    1.600000,    2.766667,    3.766667,    5.195238,    7.480952,    9.909524,\n",
    "#                15.052381,   21.338095,   30.338095,   39.480952,   53.766667,   90.909524,  172.623810,\n",
    "#                 315.338095,  496.195238,  752.195238, 1037.909524, 1389.480952, 1762.338095, 2194.623810,\n",
    "#                 2624.338095, 3076.338095, 3558.338095, 4059.766667, 4558.052381, 5079.766667, 5566.338095,\n",
    "#                 6045.195238, 6612.909524])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Os dados de casos a seguir foram obtidos pela média móvel de 7 dias anterior do númedo de NOVOS casos diários \n",
    "#e depois somando.\n",
    "\n",
    "\n",
    "\n",
    "confViz=np.array([0.285714286,0.571428571,1.285714286,2.285714286,4.285714286,6.714285714,9.142857143,\n",
    "                  15.42857143,24.57142857,39.42857143,60,93.14285714,158.5714286,301.4285714,556.7142857,\n",
    "                  897.1428571,1436.857143,2112,3005,4069.285714,5547.428571,7251.857143,9132.428571,\n",
    "                  11289.42857,13594.71429,16170.28571,18949.85714,21694.28571,24590.28571,27989.42857])\n",
    "\n",
    "confNY=np.array([0.857142857,1.428571429,2.571428571,3.714285714,5.142857143,7.428571429,9.857142857,15,\n",
    "                 21.28571429,30.28571429,39.42857143,53.71428571,90.85714286,172.5714286,315.2857143,\n",
    "                 496.1428571,752.1428571,1037.857143,1389.428571,1762.285714,2194.571429,2624.285714,\n",
    "                 3076.285714,3558.285714,4059.714286,4558,5079.714286,5566.285714,6045.142857, 6612.857143])\n",
    "\n",
    "conf=confNY+confViz\n",
    "\n",
    "\n",
    "#Os dados de mortes são a média móvel de 7 dias anteriores\n",
    "\n",
    "\n",
    "mortesViz=np.array([0.0000000,   0.0000000,   0.0000000,   0.0000000,   0.1428571,   0.2857143,   0.4285714,\n",
    "                    0.5714286,   0.7142857,   0.8571429,   1.1428571,   1.5714286,   2.0000000,   2.4285714,\n",
    "                    3.1428571,   4.0000000,   5.2857143,  11.5714286,  22.5714286,  39.8571429,  64.0000000,\n",
    "                    95.8571429, 135.8571429, 194.1428571, 257.7142857, 327.5714286, 411.4285714, 520.2857143,\n",
    "                    648.0000000, 794.1428571])\n",
    "\n",
    "mortesNY=np.array([0.000000,   0.000000,   0.000000,   0.000000,   0.000000,   0.000000,   0.000000,\n",
    "                   0.000000,   0.000000,   0.000000,   0.000000,   0.000000,   0.000000,   0.000000,\n",
    "                   0.000000,   0.000000,   0.000000,   1.428571,   4.142857,   9.142857,  15.285714,\n",
    "                   23.142857,  32.428571,  45.714286,  59.000000,  73.285714,  86.714286, 104.142857,\n",
    "                   121.714286, 143.142857])\n",
    "\n",
    "\n",
    "NumDays=len(mortesNY)\n",
    "mortes=mortesViz+mortesNY\n",
    "\n",
    "\n",
    "b11=3.648557e-08 \n",
    "b12=8.42735e-08 \n",
    "b21=2.32704e-07 \n",
    "b22=7.132438e-09 \n",
    "a=0.3249789 \n",
    "mu1=0.007272082 \n",
    "mu2=0.009886014 \n",
    "gamma=0.1858493\n",
    "E10=79.87515 \n",
    "E20=34.328\n",
    "\n",
    "a1=a\n",
    "a2=a\n",
    "gamma1=gamma\n",
    "gamma2=gamma\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "a1=a\n",
    "a2=a\n",
    "\n",
    "N=10500000 \n",
    "N1=0.16*N  #NY\n",
    "N2=0.84*N  #Vizinhos\n",
    "\n",
    "\n",
    "\n",
    "V1=(b21-b11)/mu1\n",
    "V2=(b22-b12)/mu2\n",
    "\n",
    "\n",
    "I10=confNY[0]\n",
    "I20=confViz[0]\n",
    "S10=N1-E10-I10\n",
    "S20=N2-E20-I20\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "t = np.linspace(0, NumDays-1, NumDays)  #tempo por dias\n",
    "dt = 1/10\n",
    "t1 = np.linspace(0, NumDays-1, int((NumDays-1)/dt)+1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V1=2.6982428140936803e-05\n",
      "V2=-7.803050046257269e-06\n"
     ]
    }
   ],
   "source": [
    "print(f'V1={V1}\\nV2={V2}')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Gráficos das soluções baseadas em dados de 1 população"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "findfont: Font family ['serif'] not found. Falling back to DejaVu Sans.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1296x720 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Distância Viz:= 2563.05\n",
      "Distância Mortes Viz:= 69.55\n",
      "Distância Mortes NY:= 14.00\n",
      "V1 = 0.0000269824\n",
      "V2 = 0.0000078031\n"
     ]
    }
   ],
   "source": [
    "k1=mu1+gamma1\n",
    "k2=mu2+gamma2\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "t = np.linspace(0, NumDays-1, NumDays)  #tempo por dias\n",
    "y0=[S10,S20,E10,E20,I10,I20,0,0,0,0]\n",
    "sol=odeint(SEIRD2,y0,t1,args=(b11,b12,b21,b22,a1,a2,gamma1,gamma2,mu1,mu2))\n",
    "y=sol[(t/dt).astype(int)]\n",
    "InfectadosTotalNY= y[:,4]+y[:,6]+y[:,8]\n",
    "InfectadosTotalViz=y[:,5]+y[:,7]+y[:,9]\n",
    "MortesNY=y[:,8]\n",
    "MortesViz=y[:,9]\n",
    "\n",
    "\n",
    "ErroCasosViz = mean_absolute_error(InfectadosTotalViz,confViz)\n",
    "ErroMortesViz = mean_absolute_error(MortesViz,mortesViz)\n",
    "\n",
    "\n",
    "\n",
    "ErroCasosNY = mean_absolute_error(InfectadosTotalNY,confNY)\n",
    "ErroMortesNY = mean_absolute_error(MortesNY,mortesNY)\n",
    "\n",
    "legsize=22\n",
    "colorcases='blue'\n",
    "colordeaths='red'\n",
    "colordata='black'\n",
    "linewidth=4\n",
    "markersize=7\n",
    "fontaxis=20\n",
    "\n",
    "\n",
    "\n",
    "t=DiasdoMes\n",
    "tamfonte=25\n",
    "fig=plt.figure(figsize=(18,10))\n",
    "\n",
    "ax1 = fig.add_subplot(2,2,1)\n",
    "ax1.plot(t, confViz, 'o',color=colordata,label = \"Mean of cases \",ms=markersize)\n",
    "ax1.plot(t,InfectadosTotalViz, color=colorcases,label = \"$C_1(t)$\",lw=linewidth)\n",
    "ax1.legend(fontsize=legsize)\n",
    "ax1.xaxis.set_major_locator(plt.MultipleLocator(5.8))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "ax1.set_title(\"(a) Infectious Cases in the neighbouring Counties\",fontsize=tamfonte)\n",
    "\n",
    "\n",
    "ax2 = fig.add_subplot(2,2,2)\n",
    "ax2.plot(t, mortesViz, 'o',color=colordata,label = \"Mean of deaths\",ms=markersize)\n",
    "ax2.plot(t, MortesViz, color=colordeaths,label = \"$D_1(t)$\",lw=linewidth)\n",
    "ax2.legend(fontsize=legsize)\n",
    "ax2.xaxis.set_major_locator(plt.MultipleLocator(5.8))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "ax2.set_title(\"(b) Deaths in the neighbouring Counties\",fontsize=tamfonte)\n",
    "\n",
    "ax3 = fig.add_subplot(2,2,3)\n",
    "ax3.plot(t, confNY, 'o',color=colordata,label = \"Mean of cases\",ms=markersize)\n",
    "ax3.plot(t, InfectadosTotalNY, color=colorcases,label = \"$C_2(t)$\",lw=linewidth)\n",
    "ax3.legend(fontsize=legsize)\n",
    "ax3.xaxis.set_major_locator(plt.MultipleLocator(5.8))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "ax3.set_title(\"(c) Infectious cases in NY County\",fontsize=tamfonte)\n",
    "\n",
    "ax4 = fig.add_subplot(2,2,4)\n",
    "ax4.plot(t, mortesNY, 'o',color=colordata,label = \"Mean of deaths\",ms=markersize)\n",
    "ax4.plot(t, MortesNY, color=colordeaths,label = \"$D_2(t)$\",lw=linewidth)\n",
    "ax4.legend(fontsize=legsize)\n",
    "ax4.xaxis.set_major_locator(plt.MultipleLocator(5.8))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "ax4.set_title(f\"(d) Deaths in NY County\",fontsize=tamfonte)\n",
    "\n",
    "\n",
    "\n",
    "#fig.subplots_adjust(bottom=0.05, right=1, top=0.97, left=0.05)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "#fig.savefig('AjustePor2Novo.png',dpi=400)\n",
    "\n",
    "\n",
    "t = np.linspace(0, NumDays-1, NumDays)\n",
    "\n",
    "print(f\"Distância Viz:= {max(abs(confViz-InfectadosTotalViz)):.2f}\")  \n",
    "print(f\"Distância Mortes Viz:= {max(abs(MortesViz-mortesViz)):.2f}\")  \n",
    "print(f\"Distância Mortes NY:= {max(abs(MortesNY-mortesNY)):.2f}\")  \n",
    "print(f'V1 = {abs(V1):.10f}')\n",
    "print(f'V2 = {abs(V2):.10f}')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Erro casos Viz: 819.94\n",
      "Erro casos NY: 360.03\n",
      "Erro mortes Viz: 27.77\n",
      "Erro mortes NY: 5.32\n"
     ]
    }
   ],
   "source": [
    "D=27\n",
    "print(f'Erro casos Viz: {mean_absolute_error(confViz[:D],InfectadosTotalViz[:D]):.2f}')\n",
    "print(f'Erro casos NY: {mean_absolute_error(confNY[:D],InfectadosTotalNY[:D]):.2f}')\n",
    "print(f'Erro mortes Viz: {mean_absolute_error(mortesViz[:D],MortesViz[:D]):.2f}')\n",
    "print(f'Erro mortes NY: {mean_absolute_error(mortesNY[:D],MortesNY[:D]):.2f}')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "t=DiasdoMes\n",
    "colorcases='dodgerblue'\n",
    "fig=plt.figure(figsize=(9,5))\n",
    "ax1 = fig.add_subplot(1,1,1)\n",
    "ax1.plot(t,InfectadosTotalViz, color=colorcases,label = \"$C_1(t)$\",lw=linewidth)\n",
    "ax1.plot(t, confViz, 'o',color=colordata,label = \"Reported cases \",ms=markersize)\n",
    "ax1.legend(fontsize=legsize)\n",
    "ax1.xaxis.set_major_locator(plt.MultipleLocator(5.8))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('CasosViz.png',dpi=400)\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "colordeaths='tomato'\n",
    "fig=plt.figure(figsize=(9,5))\n",
    "ax2 = fig.add_subplot(1,1,1)\n",
    "ax2.plot(DiasdoMes, MortesViz, color=colordeaths,label = \"$D_1(t)$\",lw=linewidth)\n",
    "ax2.plot(DiasdoMes, mortesViz, 'o',color=colordata,label = \"Mean of reported deaths\",ms=markersize)\n",
    "ax2.legend(fontsize=legsize)\n",
    "ax2.xaxis.set_major_locator(plt.MultipleLocator(5.8))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('MortesViz.png',dpi=400)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(9,5))\n",
    "ax3 = fig.add_subplot(1,1,1)\n",
    "ax3.plot(DiasdoMes, InfectadosTotalNY, color=colorcases,label = \"$C_2(t)$\",lw=linewidth)\n",
    "ax3.plot(DiasdoMes, confNY, 'o',color=colordata,label = \"Reported cases\",ms=markersize)\n",
    "ax3.legend(fontsize=legsize)\n",
    "ax3.xaxis.set_major_locator(plt.MultipleLocator(5.8))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('CasosNY.png',dpi=400)\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(9,5))\n",
    "ax4 = fig.add_subplot(1,1,1)\n",
    "ax4.plot(DiasdoMes, MortesNY, color=colordeaths,label = \"$D_2(t)$\",lw=linewidth)\n",
    "ax4.plot(DiasdoMes, mortesNY, 'o',color=colordata,label = \"Mean of reported deaths\",ms=markersize)\n",
    "ax4.legend(fontsize=legsize)\n",
    "ax4.xaxis.set_major_locator(plt.MultipleLocator(5.8))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('MortesNY.png',dpi=400)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Soluções Calculadas\n",
    "# NY\n",
    "S1=y[:,0]\n",
    "E1=y[:,2]\n",
    "I1=y[:,4]\n",
    "R1=y[:,6]\n",
    "D1=y[:,8]\n",
    "\n",
    "IRD1=I1+R1+D1\n",
    "\n",
    "#Vizinhos\n",
    "S2=y[:,1]\n",
    "E2=y[:,3]\n",
    "I2=y[:,5]\n",
    "R2=y[:,7]\n",
    "D2=y[:,9]\n",
    "\n",
    "IRD2=I2+R2+D2\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Trocando Pop 1 por Pop 2 pra usar mesma notação do artigo"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "#População 1 = Vizinhos\n",
    "#População 2 = NY\n",
    "\n",
    "S10,S20=S20,S10\n",
    "b11, b12, b21, b22 = b22, b21, b12, b11\n",
    "mu1, mu2 = mu2, mu1\n",
    "\n",
    "V1=(b21-b11)/mu1\n",
    "V2=(b22-b12)/mu2\n",
    "\n",
    "\n",
    "gamma1, gamma2= gamma2,gamma1\n",
    "\n",
    "E10, E20 = E20, E10\n",
    "I10, I20 = I20, I10\n",
    "\n",
    "S1,E1,I1,R1,D1,S2,E2,I2,R2,D2 = S2,E2,I2,R2,D2,S1,E1,I1,R1,D1\n",
    "C1=I1+R1+D1\n",
    "C2=I2+R2+D2\n",
    "t = np.linspace(0, NumDays-1, NumDays)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "Dt1=mortesViz\n",
    "Dt2=mortesNY"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "expostosViz=(confViz-shift(confViz, +1, cval=0))/(a)\n",
    "expostosViz[0]=E10\n",
    "\n",
    "St1Viz=N2-expostosViz-confViz\n",
    "#St1Viz[-1]=St1Viz[-2]\n",
    "\n",
    "\n",
    "expostosNY=(confNY-shift(confNY, +1, cval=0))/(a)\n",
    "expostosNY[0]=E20\n",
    "\n",
    "St2NY=N1-expostosNY-confNY\n",
    "#St2NY[-1]=St2NY[-2]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "8819965.386285715"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plt.plot(t,St1Viz,'.',color='blue')\n",
    "plt.plot(t,S1,color='orange')\n",
    "plt.show()\n",
    "St1Viz[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Max ErroS:= 3166.42\n",
      "V1 = 7.803050046257269e-06\n",
      "V2 = -2.6982428140936803e-05\n"
     ]
    }
   ],
   "source": [
    "ErroS=np.abs(S1[:25]-St1Viz[:25])\n",
    "print(f\"Max ErroS:= {max(ErroS):.2f}\")  \n",
    "print(f\"V1 = {V1}\")\n",
    "print(f\"V2 = {V2}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "KS(dia = 20)=1315.10\n"
     ]
    }
   ],
   "source": [
    "ErroS=np.abs(S1-St1Viz)\n",
    "#ErroD=np.maximum(np.abs(D1-Dt1),np.abs(D2-Dt2))\n",
    "\n",
    "KS_t=S2*(1-(1-ErroS/S1)*np.exp(-(abs(V1)*np.abs(D1-Dt1)+abs(V2)*np.abs(D2-Dt2))))\n",
    "KS_t2=S2*(1-(1-ErroS/S1)*np.exp(-((V1)*(D1-Dt1)+(V2)*(D2-Dt2))))\n",
    "#KS_t=St2NY*(1-(S1/St1Viz)*np.exp(-(abs(V1)*np.abs(D1-Dt1)+abs(V2)*np.abs(D2-Dt2))))\n",
    "\n",
    "KS_t=(KS_t+KS_t2)/2\n",
    "#KS_t=KS_t2\n",
    "\n",
    "KS=0*t\n",
    "for d in t.astype(int):\n",
    "    KS[d] = max(np.abs(KS_t[:d+1]))\n",
    "plt.plot(t,KS,KS_t)\n",
    "plt.show()\n",
    "print(f'KS(dia = 20)={KS[21]:.2f}')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "findfont: Font family ['serif'] not found. Falling back to DejaVu Sans.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1296x648 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Erro baseado em S e E\n",
    "t = np.linspace(0, NumDays-1, NumDays)  #eixo horizontal em dias contados\n",
    "D=30\n",
    "#e_alpha=max(abs(1/4-a),abs(a-1/5))\n",
    "#logM=max(abs(np.log(1-e_alpha/a)),abs(np.log(1+e_alpha/a)))\n",
    "ErroCR2=KS[:D]  #+E20*t*np.exp(-a*t)*e_alpha+(S2[0]-S2)*logM\n",
    "\n",
    "CR1=I1[:D]+R1[:D]+D1[:D]\n",
    "CRt1=confViz[:D]\n",
    "ErroCR1=0*t[:D]\n",
    "for d in t[:D].astype(int):\n",
    "    ErroCR1[d]=max(np.abs(CR1[:d+1]-CRt1[:d+1]))\n",
    "\n",
    "CR2=I2[:D]+R2[:D]+D2[:D]\n",
    "CRt2=confNY[:D]\n",
    "\n",
    "linecolorViz='dodgerblue'\n",
    "linecolorNY='blue'\n",
    "markercolor='black'\n",
    "alfacolor='blue' \n",
    "markersize=6\n",
    "linewidth=4\n",
    "tamfonte=25\n",
    "\n",
    "Tempo=DiasdoMes[:D] #Eixo horizontal em dias do mês\n",
    "\n",
    "fig=plt.figure(figsize=(18,9))\n",
    "ax = fig.add_subplot(1,1,1)\n",
    "#ax.set_title(\"Estimate on cumulative number of infectious cases\",fontsize=tamfonte)\n",
    "\n",
    "g1,=plt.plot(Tempo,CR1,color=linecolorViz,label='$C_{1}(t)$',lw=linewidth)\n",
    "g2,=plt.plot(Tempo,CRt1,'o',color=markercolor,label='Reported cases in Group 1',ms=markersize)\n",
    "ax.xaxis.set_major_locator(plt.MultipleLocator(2.9))\n",
    "#g3=plt.fill_between(Tempo,CR1+ErroCR1,CR1-ErroCR1,alpha=0.1,label='$\\|C_1-\\widetilde{C}_1\\|_{[0,t]}$',color=alfacolor)\n",
    "\n",
    "g4,=plt.plot(Tempo,CR2,color=linecolorNY,label='$C_{2}(t)$',lw=linewidth)\n",
    "g5,=plt.plot(Tempo,CRt2,'s',color=markercolor,label='Reported cases in Group 2',ms=markersize)\n",
    "ax.xaxis.set_major_locator(plt.MultipleLocator(2.9))\n",
    "g6=plt.fill_between(Tempo,CR2+ErroCR2,np.maximum(CR2-ErroCR2,0),alpha=0.1,label='$K_{C}(t)$',color=alfacolor)\n",
    "\n",
    "\n",
    "#ax.legend(handles=[g1,g2,g3,g4,g5,g6],fontsize=1.2*legsize)\n",
    "ax.legend(handles=[g1,g2,g4,g5,g6],fontsize=1.2*legsize)\n",
    "\n",
    "plt.xticks(fontsize=tamfonte)\n",
    "plt.yticks(fontsize=tamfonte)\n",
    "\n",
    "#plt.text(0,10000,\"$K_{NY}(30)$\"+f\"={ErroCR2[-1]:.2f}\",fontsize=40)\n",
    "#plt.text(0,7000,\"$K_{NY}(30)/C_{NY}(30)=$\"+f\"{ErroCR2[-1]/CR2[-1]:.2f}\",fontsize=30)\n",
    "#plt.text(0,5000,\"$K_{NY}(30)/$Confirmados(30)=\"+f\"{ErroCR2[-1]/CRt2[-1]:.2f}\",fontsize=30)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('ErroEstimativa.png',dpi=500)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Dia -1 Erro C2 = 17.57% (1327.34/7555.26)\n",
      "Dia -1 Erro C1 = 8.89% (2563.05/28832.13)\n",
      "\n",
      "Dia -2 Erro C2 = 20.98% (1315.10/6269.19)\n",
      "Dia -2 Erro C1 = 10.72% (2563.05/23908.63)\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for D in range(2):\n",
    "    D=D+1\n",
    "    print(f'Dia {-D} Erro C2 = {100*ErroCR2[-D]/CR2[-D]:.2f}% ({ErroCR2[-D]:.2f}/{CR2[-D]:.2f})')\n",
    "    print(f'Dia {-D} Erro C1 = {100*ErroCR1[-D]/CR1[-D]:.2f}% ({ErroCR1[-D]:.2f}/{CR1[-D]:.2f})')\n",
    "    print()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> NY_-_Artigo_2a_revisa.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from scipy.integrate import odeint\n",
    "from scipy import optimize\n",
    "from scipy.optimize import curve_fit\n",
    "import matplotlib\n",
    "matplotlib.rcParams['text.usetex'] = True\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import rc\n",
    "rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})\n",
    "rc('text', usetex=True)\n",
    "from matplotlib.ticker import MultipleLocator, MaxNLocator,FuncFormatter, ScalarFormatter\n",
    "import pandas as pd\n",
    "from sklearn.metrics import mean_squared_error,r2_score, mean_absolute_error\n",
    "from __future__ import division\n",
    "from scipy.optimize import check_grad\n",
    "from scipy.optimize import differential_evolution\n",
    "import warnings\n",
    "import tensorflow as tf\n",
    "import datetime, os\n",
    "import hyperopt\n",
    "from hyperopt import fmin, tpe, hp\n",
    "from decimal import *\n",
    "import time\n",
    "import numpy as np\n",
    "from scipy.ndimage.interpolation import shift\n",
    "import matplotlib.pylab as plt"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Método numérico - SEIRD"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def SEIRD2(y,t,a11,a12,a21,a22,b1,b2,gamma1,gamma2,mu1,mu2):  \n",
    "\n",
    "    S1=y[0]\n",
    "    E1=y[2]\n",
    "    I1=y[4]\n",
    "    R1=y[6]\n",
    "    D1=y[8]\n",
    "    S2=y[1]\n",
    "    E2=y[3]\n",
    "    I2=y[5]\n",
    "    R2=y[7]\n",
    "    D2=y[9]\n",
    "    \n",
    "    V1=(a11)*I1+(a12)*I2\n",
    "    V2=(a21)*I1+(a22)*I2\n",
    "\n",
    "    dS1dt=-V1*S1\n",
    "    dE1dt=V1*S1 - b1*E1\n",
    "    dI1dt=b1*E1-(gamma1+mu1)*I1\n",
    "    dR1dt=gamma1*I1\n",
    "    dD1dt=mu1*I1\n",
    "    \n",
    "    dS2dt=-V2*S2\n",
    "    dE2dt=V2*S2 - b2*E2\n",
    "    dI2dt=b2*E2-(gamma2+mu2)*I2\n",
    "    dR2dt=gamma2*I2\n",
    "    dD2dt=mu2*I2\n",
    "       \n",
    "    \n",
    "    return [dS1dt,dS2dt,dE1dt,dE2dt,dI1dt,dI2dt,dR1dt,dR2dt,dD1dt,dD2dt]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Jac_SEIRD2(y,t,a11,a12,a21,a22,b1,b2,gamma1,gamma2,mu1,mu2):  \n",
    "    \n",
    "    S1=y[0]\n",
    "    E1=y[2]\n",
    "    I1=y[4]\n",
    "    R1=y[6]\n",
    "    D1=y[8]\n",
    "    \n",
    "    S2=y[1]\n",
    "    E2=y[3]\n",
    "    I2=y[5]\n",
    "    R2=y[7]\n",
    "    D2=y[9]\n",
    "    \n",
    "    V1=(a11)*I1+(a12)*I2\n",
    "    V2=(a21)*I1+(a22)*I2\n",
    "\n",
    "    J=[[-V1,0,0,0,-(a11)*S1,-(a12)*S1,0,0,0,0],[0,-V2,0,0,-(a21)*S2,-(a22)*S2,0,0,0,0], \n",
    "       [V1,0,-b1,0,(a11)*S1,(a12)*S1,0,0,0,0], [0,V2,0,-b2,-(a21)*S2,-(a22)*S2,0,0,0,0],\n",
    "       [0,0,b1,0,-(gamma1+mu1),0,0,0,0,0], [0,0,0,b2,0,-(gamma2+mu2),0,0,0,0],\n",
    "       [0,0,0,0,gamma1,0,0,0,0,0], [0,0,0,0,0,gamma2,0,0,0,0],\n",
    "       [0,0,0,0,mu1,0,0,0,0,0],[0,0,0,0,0,mu2,0,0,0,0]]\n",
    "    \n",
    "    return J"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "DiasdoMes = np.array([\"5 Mar\",\"6 Mar\",\"7 Mar\",\"8 Mar\",\"9 Mar\",\"10 Mar\", \"11 Mar\",\"12 Mar\",\"13 Mar\", \n",
    "                 \"14 Mar\",\"15 Mar\", \"16 Mar\",\"17 Mar\", \"18 Mar\", \"19 Mar\",\"20 Mar\",\"21 Mar\",\"22 Mar\",\"23 Mar\",\n",
    "                 \"24 Mar\",\"25 Mar\",\"26 Mar\",\"27 Mar\",\"28 Mar\",\"29 Mar\",\"30 Mar\",\"31 Mar\",\"1 Apr\",\"2 Apr\",\"3 Apr\"])\n",
    "Tempo=DiasdoMes"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Exemplo NY"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Dados passados pelo Alison em Janeiro\n",
    "\n",
    "confViz=np.array([0.000000,     0.400000,     1.233333,     2.233333,     4.233333,     6.661905,\n",
    "                  9.090476,    15.376190,   24.519048,    39.376190,   59.947619,    93.090476,\n",
    "                  158.519048,   301.376190,   556.661905,   897.090476,  1436.804762,  2111.947619,\n",
    "                  3004.947619,  4069.233333,  5547.376190,  7251.804762,  9132.376190, 11289.376190,\n",
    "                  13594.661905, 16170.233333, 18949.804762, 21694.233333, 24590.233333, 27989.376190])\n",
    "\n",
    "confNY=np.array([1.000000,    1.600000,    2.766667,    3.766667,    5.195238,    7.480952,    9.909524,\n",
    "                15.052381,   21.338095,   30.338095,   39.480952,   53.766667,   90.909524,  172.623810,\n",
    "                 315.338095,  496.195238,  752.195238, 1037.909524, 1389.480952, 1762.338095, 2194.623810,\n",
    "                 2624.338095, 3076.338095, 3558.338095, 4059.766667, 4558.052381, 5079.766667, 5566.338095,\n",
    "                 6045.195238, 6612.909524])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Os dados de casos a seguir foram obtidos pela média móvel de 7 dias anterior do númedo de NOVOS casos diários \n",
    "#e depois somando.\n",
    "\n",
    "\n",
    "\n",
    "#confViz=np.array([0.285714286,0.571428571,1.285714286,2.285714286,4.285714286,6.714285714,9.142857143,\n",
    "#                  15.42857143,24.57142857,39.42857143,60,93.14285714,158.5714286,301.4285714,556.7142857,\n",
    "#                  897.1428571,1436.857143,2112,3005,4069.285714,5547.428571,7251.857143,9132.428571,\n",
    "#                  11289.42857,13594.71429,16170.28571,18949.85714,21694.28571,24590.28571,27989.42857])\n",
    "\n",
    "#confNY=np.array([0.857142857,1.428571429,2.571428571,3.714285714,5.142857143,7.428571429,9.857142857,15,\n",
    "#                 21.28571429,30.28571429,39.42857143,53.71428571,90.85714286,172.5714286,315.2857143,\n",
    "#                 496.1428571,752.1428571,1037.857143,1389.428571,1762.285714,2194.571429,2624.285714,\n",
    "#                 3076.285714,3558.285714,4059.714286,4558,5079.714286,5566.285714,6045.142857, 6612.857143])\n",
    "\n",
    "conf=confNY+confViz\n",
    "\n",
    "\n",
    "#Os dados de mortes são a média móvel de 7 dias anteriores\n",
    "\n",
    "\n",
    "mortesViz=np.array([0.0000000,   0.0000000,   0.0000000,   0.0000000,   0.1428571,   0.2857143,   0.4285714,\n",
    "                    0.5714286,   0.7142857,   0.8571429,   1.1428571,   1.5714286,   2.0000000,   2.4285714,\n",
    "                    3.1428571,   4.0000000,   5.2857143,  11.5714286,  22.5714286,  39.8571429,  64.0000000,\n",
    "                    95.8571429, 135.8571429, 194.1428571, 257.7142857, 327.5714286, 411.4285714, 520.2857143,\n",
    "                    648.0000000, 794.1428571])\n",
    "\n",
    "mortesNY=np.array([0.000000,   0.000000,   0.000000,   0.000000,   0.000000,   0.000000,   0.000000,\n",
    "                   0.000000,   0.000000,   0.000000,   0.000000,   0.000000,   0.000000,   0.000000,\n",
    "                   0.000000,   0.000000,   0.000000,   1.428571,   4.142857,   9.142857,  15.285714,\n",
    "                   23.142857,  32.428571,  45.714286,  59.000000,  73.285714,  86.714286, 104.142857,\n",
    "                   121.714286, 143.142857])\n",
    "\n",
    "\n",
    "NumDays=len(mortesNY)\n",
    "mortes=mortesViz+mortesNY\n",
    "\n",
    "\n",
    "# Alison 15/ago === primeiro===\n",
    "#b11=1.362834e-07\n",
    "#b12=5.763959e-08\n",
    "#b21=9.335943e-09\n",
    "#b22=6.154893e-08\n",
    "#a=1/3\n",
    "#mu1=0.006614284\n",
    "#mu2=0.008994874\n",
    "#gamma=0.1678806\n",
    "#E10=3.587489\n",
    "#E20=189.5482\n",
    "\n",
    "\n",
    "# Alison 15/ago === segundo===\n",
    "#b11= 1.313516e-07\n",
    "#b12= 6.014798e-08\n",
    "#b21= 1.164526e-09\n",
    "#b22= 6.432068e-08\n",
    "#a= 0.333333\n",
    "#mu1= 0.006783074\n",
    "#mu2= 0.009600811\n",
    "#gamma= 0.1782233\n",
    "#E10= 0.073459\n",
    "#E20= 197.3383\n",
    "\n",
    "# === terceiro===\n",
    "#b11=2.472308e-07 \n",
    "#b12=1.769661e-09 \n",
    "#b21=1.537126e-07 \n",
    "#b22=4.995852e-09 \n",
    "#a= 0.3 \n",
    "#mu1=0.004603178 \n",
    "#mu2=0.007113742 \n",
    "#gamma=0.1016965 \n",
    "#E10=99.35483 \n",
    "#E20=1.78247\n",
    "\n",
    "\n",
    "\n",
    "# === quarto ====\n",
    "\n",
    "#b11= 2.239437e-07\n",
    "#b12= 1.597219e-10\n",
    "#b21= 1.414581e-07\n",
    "#b22= 2.979664e-09\n",
    "#a= 0.3\n",
    "#mu1= 0.004060127\n",
    "#mu2= 0.006217964\n",
    "#gamma= 0.07686948\n",
    "#E10= 113.4915\n",
    "#E20= 1.149483\n",
    "\n",
    "#==== quinto =====\n",
    "#b11=1.438002e-07 \n",
    "#12=6.310993e-08 \n",
    "#b21=1.072332e-08 \n",
    "#b22=6.68603e-08 \n",
    "#a= 0.3 \n",
    "#mu1=0.006834952 \n",
    "#mu2=0.009647822 \n",
    "#gamma=0.1797832 \n",
    "#E10=4.119216 \n",
    "#E20=188.3812\n",
    "\n",
    "\n",
    "#===== sexto ======\n",
    "#b11=1.302697e-07 \n",
    "#b12=6.128739e-08 \n",
    "#b21=2.475656e-09 \n",
    "#b22=6.39265e-08 \n",
    "#a= 0.3 \n",
    "#mu1=0.006415728 \n",
    "#mu2=0.008728864 \n",
    "#gamma=0.1551327 \n",
    "#E10=1.595149 \n",
    "#E20=192.7423\n",
    "\n",
    "#===== sétimo =====\n",
    "#b11=1.275503e-07 \n",
    "#b12=6.149301e-08 \n",
    "#b21=2.198188e-09 \n",
    "#b22=6.446803e-08 \n",
    "#a= 0.3 \n",
    "#mu1=0.006494481 \n",
    "#mu2=0.008746544 \n",
    "#gamma=0.1556853 \n",
    "#E10=0.6228001 \n",
    "#E20=189.5582\n",
    "\n",
    "#===== oitavo =====\n",
    "#b11=1.28104e-07 \n",
    "#12=5.618179e-08 \n",
    "#b21=2.49455e-09 \n",
    "#b22=5.835198e-08 \n",
    "#a= 0.3 \n",
    "#mu1=0.005840508 \n",
    "#mu2=0.007975449 \n",
    "#gamma=0.1455118\n",
    "#E10=0.8716916 \n",
    "#E20=260.823\n",
    "\n",
    "#=====nono=====\n",
    "#b11=1.167082e-07 \n",
    "#b12=5.24066e-08 \n",
    "#b21=1.883664e-09 \n",
    "#b22=5.541086e-08 \n",
    "#a= 0.3 \n",
    "#mu1=0.005897493 \n",
    "#mu2=0.007728451 \n",
    "#gamma=0.1358446 \n",
    "#E10=0.2183988 \n",
    "#E20=291.9036\n",
    "\n",
    "#===== 10º =====\n",
    "#b11=9.667374e-08 \n",
    "#b12=4.868902e-08 \n",
    "#b21=1.582792e-09 \n",
    "#b22=5.021763e-08 \n",
    "#a= 0.315\n",
    "#mu1=0.005397821 \n",
    "#mu2=0.0071377 \n",
    "#gamma=0.1016353 \n",
    "#E10=0.1465221 \n",
    "#E20=291.9652\n",
    "\n",
    "\n",
    "\n",
    "#=======11º========\n",
    "#b11=1.029253e-07 \n",
    "#b12=4.686218e-08 \n",
    "#b21=8.785129e-09 \n",
    "#b22=4.83973e-08 \n",
    "#a=0.31 \n",
    "#mu1=0.005447275 \n",
    "#mu2=0.007168111 \n",
    "#gamma=0.1064956 \n",
    "#E10=1.105992 \n",
    "#E20=300.8411\n",
    "\n",
    "#=======12º========\n",
    "#b11=9.861817e-08 \n",
    "#b12=5.045563e-08 \n",
    "#b21=1.668626e-09 \n",
    "#b22=5.195747e-08 \n",
    "#a=0.315 \n",
    "#mu1=0.005662014 \n",
    "#mu2=0.00701271 \n",
    "#gamma=0.1194878 \n",
    "#E10=3.073295 \n",
    "#E20=287.1003\n",
    "\n",
    "#=======13º========\n",
    "\n",
    "#b11=8.896781e-08 \n",
    "#b12=4.561362e-08 \n",
    "#b21=5.447462e-10 \n",
    "#b22=4.709082e-08 \n",
    "#a=0.32 \n",
    "#mu1=0.00521101 \n",
    "#mu2=0.006897641 \n",
    "#gamma=0.09188311 \n",
    "#E10=0.4084842 \n",
    "#E20=295.9739\n",
    "\n",
    "#======14º=========\n",
    "\n",
    "#b11= 1.647913e-07\n",
    "#b12= 5.882963e-08\n",
    "#b21= 2.39241e-08\n",
    "#b22= 6.037258e-08\n",
    "#a= 0.332475\n",
    "#mu1=0.006455591\n",
    "#mu2= 0.009606232\n",
    "#gamma=0.1905646\n",
    "#E10=1.622102\n",
    "#E20=215.8127\n",
    "\n",
    "#======15º========\n",
    "#b11=1.229213e-07 \n",
    "#b12=4.801949e-08 \n",
    "#b21=8.826909e-09 \n",
    "#b22=4.922669e-08 \n",
    "#a=0.330742 \n",
    "#mu1=0.005213005 \n",
    "#mu2=0.007515871 \n",
    "#gamma=0.1162846 \n",
    "#E10=1.919374 \n",
    "#E20=274.0633\n",
    "\n",
    "#======16º========\n",
    "#b11=1.550773e-07 \n",
    "#b12=4.544716e-08 \n",
    "#b21=4.756015e-08 \n",
    "#b22=4.800922e-08 \n",
    "#a= 0.3 \n",
    "#mu1=0.005397755 \n",
    "#mu2=0.008474008 \n",
    "#gamma=0.1248658 \n",
    "#E10=96.99387 \n",
    "#E20=96.93782\n",
    "\n",
    "\n",
    "#======17º========\n",
    "b11= 1.883597e-07\n",
    "b12= 5.504316e-08\n",
    "b21= 5.609301e-08\n",
    "b22= 5.817231e-08\n",
    "a= 0.3\n",
    "mu1= 0.006640271\n",
    "mu2= 0.01034966\n",
    "gamma= 0.192012\n",
    "E10= 81.68885\n",
    "E20= 94.6416\n",
    "\n",
    "a1=a\n",
    "a2=a\n",
    "gamma1=gamma\n",
    "gamma2=gamma\n",
    "\n",
    "\n",
    "N=10500000 \n",
    "N1=0.16*N  #NY\n",
    "N2=0.84*N  #Vizinhos\n",
    "\n",
    "\n",
    "\n",
    "V1=(b21-b11)/mu1\n",
    "V2=(b22-b12)/mu2\n",
    "\n",
    "\n",
    "I10=confNY[0]\n",
    "I20=confViz[0]\n",
    "S10=N1-E10-I10\n",
    "S20=N2-E20-I20\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "t = np.linspace(0, NumDays-1, NumDays)  #tempo por dias\n",
    "dt = 1/10\n",
    "t1 = np.linspace(0, NumDays-1, int((NumDays-1)/dt)+1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V1=-1.9918869275064224e-05\n",
      "V2=3.0234326538263054e-07\n"
     ]
    }
   ],
   "source": [
    "print(f'V1={V1}\\nV2={V2}')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Gráficos das soluções baseadas em dados de 1 população"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "findfont: Font family ['serif'] not found. Falling back to DejaVu Sans.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1296x720 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Distância Viz:= 2890.93\n",
      "Distância Mortes Viz:= 61.46\n",
      "Distância Mortes NY:= 13.98\n",
      "V1 = 0.0000199189\n",
      "V2 = 0.0000003023\n"
     ]
    }
   ],
   "source": [
    "t = np.linspace(0, NumDays-1, NumDays)  #tempo por dias\n",
    "y0=[S10,S20,E10,E20,I10,I20,0,0,0,0]\n",
    "sol=odeint(SEIRD2,y0,t1,args=(b11,b12,b21,b22,a1,a2,gamma1,gamma2,mu1,mu2))\n",
    "y=sol[(t/dt).astype(int)]\n",
    "InfectadosTotalNY= y[:,4]+y[:,6]+y[:,8]\n",
    "InfectadosTotalViz=y[:,5]+y[:,7]+y[:,9]\n",
    "MortesNY=y[:,8]\n",
    "MortesViz=y[:,9]\n",
    "\n",
    "\n",
    "ErroCasosViz = mean_absolute_error(InfectadosTotalViz,confViz)\n",
    "ErroMortesViz = mean_absolute_error(MortesViz,mortesViz)\n",
    "\n",
    "\n",
    "\n",
    "ErroCasosNY = mean_absolute_error(InfectadosTotalNY,confNY)\n",
    "ErroMortesNY = mean_absolute_error(MortesNY,mortesNY)\n",
    "\n",
    "legsize=22\n",
    "colorcases='blue'\n",
    "colordeaths='red'\n",
    "colordata='black'\n",
    "linewidth=4\n",
    "markersize=7\n",
    "fontaxis=20\n",
    "\n",
    "\n",
    "\n",
    "t=DiasdoMes\n",
    "tamfonte=25\n",
    "fig=plt.figure(figsize=(18,10))\n",
    "\n",
    "ax1 = fig.add_subplot(2,2,1)\n",
    "ax1.plot(t, confViz, 'o',color=colordata,label = \"Mean of cases \",ms=markersize)\n",
    "ax1.plot(t,InfectadosTotalViz, color=colorcases,label = \"$C_1(t)$\",lw=linewidth)\n",
    "ax1.legend(fontsize=legsize)\n",
    "ax1.xaxis.set_major_locator(plt.MultipleLocator(5.8))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "ax1.set_title(\"(a) Infectious Cases in the neighbouring Counties\",fontsize=tamfonte)\n",
    "\n",
    "\n",
    "ax2 = fig.add_subplot(2,2,2)\n",
    "ax2.plot(t, mortesViz, 'o',color=colordata,label = \"Mean of deaths\",ms=markersize)\n",
    "ax2.plot(t, MortesViz, color=colordeaths,label = \"$D_1(t)$\",lw=linewidth)\n",
    "ax2.legend(fontsize=legsize)\n",
    "ax2.xaxis.set_major_locator(plt.MultipleLocator(5.8))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "ax2.set_title(\"(b) Deaths in the neighbouring Counties\",fontsize=tamfonte)\n",
    "\n",
    "ax3 = fig.add_subplot(2,2,3)\n",
    "ax3.plot(t, confNY, 'o',color=colordata,label = \"Mean of cases\",ms=markersize)\n",
    "ax3.plot(t, InfectadosTotalNY, color=colorcases,label = \"$C_2(t)$\",lw=linewidth)\n",
    "ax3.legend(fontsize=legsize)\n",
    "ax3.xaxis.set_major_locator(plt.MultipleLocator(5.8))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "ax3.set_title(\"(c) Infectious cases in NY County\",fontsize=tamfonte)\n",
    "\n",
    "ax4 = fig.add_subplot(2,2,4)\n",
    "ax4.plot(t, mortesNY, 'o',color=colordata,label = \"Mean of deaths\",ms=markersize)\n",
    "ax4.plot(t, MortesNY, color=colordeaths,label = \"$D_2(t)$\",lw=linewidth)\n",
    "ax4.legend(fontsize=legsize)\n",
    "ax4.xaxis.set_major_locator(plt.MultipleLocator(5.8))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "ax4.set_title(f\"(d) Deaths in NY County\",fontsize=tamfonte)\n",
    "\n",
    "\n",
    "\n",
    "#fig.subplots_adjust(bottom=0.05, right=1, top=0.97, left=0.05)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "#fig.savefig('AjustePor2Novo.png',dpi=400)\n",
    "\n",
    "\n",
    "t = np.linspace(0, NumDays-1, NumDays)\n",
    "\n",
    "print(f\"Distância Viz:= {max(abs(confViz-InfectadosTotalViz)):.2f}\")  \n",
    "print(f\"Distância Mortes Viz:= {max(abs(MortesViz-mortesViz)):.2f}\")  \n",
    "print(f\"Distância Mortes NY:= {max(abs(MortesNY-mortesNY)):.2f}\")  \n",
    "print(f'V1 = {abs(V1):.10f}')\n",
    "print(f'V2 = {abs(V2):.10f}')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Erro casos Viz: 819.00\n",
      "Erro casos NY: 312.23\n",
      "Erro mortes Viz: 23.83\n",
      "Erro mortes NY: 5.54\n"
     ]
    }
   ],
   "source": [
    "D=27\n",
    "print(f'Erro casos Viz: {mean_absolute_error(confViz[:D],InfectadosTotalViz[:D]):.2f}')\n",
    "print(f'Erro casos NY: {mean_absolute_error(confNY[:D],InfectadosTotalNY[:D]):.2f}')\n",
    "print(f'Erro mortes Viz: {mean_absolute_error(mortesViz[:D],MortesViz[:D]):.2f}')\n",
    "print(f'Erro mortes NY: {mean_absolute_error(mortesNY[:D],MortesNY[:D]):.2f}')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "t=DiasdoMes\n",
    "colorcases='dodgerblue'\n",
    "fig=plt.figure(figsize=(9,5))\n",
    "ax1 = fig.add_subplot(1,1,1)\n",
    "ax1.plot(t,InfectadosTotalViz, color=colorcases,label = \"$C_1(t)$\",lw=linewidth)\n",
    "ax1.plot(t, confViz, 'o',color=colordata,label = \"Reported cases \",ms=markersize)\n",
    "ax1.legend(fontsize=legsize)\n",
    "ax1.xaxis.set_major_locator(plt.MultipleLocator(5.8))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('CasosViz.png',dpi=400)\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "colordeaths='tomato'\n",
    "fig=plt.figure(figsize=(9,5))\n",
    "ax2 = fig.add_subplot(1,1,1)\n",
    "ax2.plot(DiasdoMes, MortesViz, color=colordeaths,label = \"$D_1(t)$\",lw=linewidth)\n",
    "ax2.plot(DiasdoMes, mortesViz, 'o',color=colordata,label = \"Mean of reported deaths\",ms=markersize)\n",
    "ax2.legend(fontsize=legsize)\n",
    "ax2.xaxis.set_major_locator(plt.MultipleLocator(5.8))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('MortesViz.png',dpi=400)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAoAAAAFgCAYAAAArYcg8AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+WH4yJAAAgAElEQVR4nO3de3zbZ333/9c3UWI7clLFadombdMiAS0t5eBYHFYGW7FVto6TsZubsPtmDGKPeWw/doiXjd1jsJHbgXsMtnvMDrt/7NBurT0LtnGSXTYKY4APHT1RSvWFnuLSpLaSWpGdyL7uP76SLcmyLds6Wu/n46GH/b2+ly5d1uXDx9fRMsYgIiIiItVjS6krICIiIiLFpQBQREREpMooABQRERGpMgoARURERKqMAkARERGRKuMqdQXy6dJLLzXXXnttqashIiIiUnJjY2NnjDF7s93bVAHgtddey+joaKmrISIiIlJylmU9vtw9DQGLiIiIVBkFgCIiIiJVRgGgiIiISJVRACgiIiJSZRQAioiIiFQZBYAiIiIiVUYBoIiIiEiVUQAoIiIiUmUUAIqIiIhUmU11EshaxeNxJicnOXv2LPF4vNTVEakILpeLSy65hIaGBlyuqv4VIiJSsar2t/f8/DxPPvkkNTU1HDhwgO3bt2NZVqmrJVLWjDFcuHCB5557jieffJJrrrmGLVs0kCAikovPjsNjU/CO66FpP5Qy7Kja39xTU1O4XC727dtHTU2Ngj+RHFiWRU1NDfv27cPlcjE1NVXqKomIVARj4G/vh394ENoG4A1/Aw/8pHT1qdoAcHp6Go/Ho8BPZB0sy8Lj8RCNRktdFRGRijA6AY+fXbyemIYDl5SuPlUbAM7MzLBjx45SV0OkYu3YsYNYLFbqaoiIVIR/+n76dfML4JLa0tQFqjgAnJ+f19wlkQ3YsmUL8/Pzpa6GiEjZm4nDFx9NT2t7SWnqklTVEZCGf0XWTz8/IiK5GbLh3IXF6z118PprSlcfyHEVsGVZzUBj4nIPEDbG9GXkaQSaABvwABFjzHAh8oiIiIhUiszh37ddB9u2lqYuSasGgIngD2PMidQ0y7KOJtMsy/ICx4wx7Sl5+i3LmjTGjOczj4iIiEileDYK9z6entZa4uFfyG0IuDOzBy5x7U9J6gZ6M553HOgpQB7ZRGzbLkheERGRcvCFH8CcWby+fg/cuLd09UnKJQD0JnsBV3A7zpBtKhtoLkAe2SROnDhBQ0NDzvnHx8cZHtZsABERqRyZw7+tLyntBtBJuQSAx4Ehy7I6kgmWZR1NpCeHbT3GmLTAzRgTSdxvzFeetX5xkj/Dw8O0t7fT0tJCe3s77e3tdHZ2LtwfGBhYU3DW19dHc3MzHo8n6/3x8XEikUhaWltbG0NDQ+oJFBGRivDwafj+mcXrLRa87frS1SfVqnMAjTEDlmV1Ar2Jj3cBfcnADGehxkpy6eJZd55EYNoBcODAgRyKkbUYHx/nyJEjeL1eenp68Hq9C/cikQjd3d34/X7a29sxxqxQ0qJIJMLY2BgdHR3L5jl48CC9vb1L8hw7dowjR47Q39+/vi9IRESkSAYyev9++gBc7i5NXTLlug3MMJBcBNKDM1RbFowxfcaYJmNM0969ZTCovon09fVx8OBBenp66O/vTwv+ADweD8eOHaO9vZ3Gxtw7aLu7u+nu7l72/vi4s96nuXnpyL/H48Hr9WooWEREylp8Hr7wSHpaqff+S7VqAJiY/9dmjOk2xhwEkr2BmYs1ZBPp6+ujs7OT/v7+rIFYksfjobm5ecU8mWzbXhJMphoeHl4I9LLp7Oykt1fffiIiUr6+/jicSTksaed2CPhKV59Mua4CXtgCJrH/nw+4PTEvLzlHb7mh4Mk85pEiGB8fp7Ozk46ODtra2lbN7/V6OXToUE5lDwwM0NLSsmKeoaGhFQNKr9e70EsoIiJSjgYzhn9vexHU5rT7cnGsWJVE799IZroxxrYs6zjgTcwRjODM0YukPNeTyJvc4y8veYrhmk8V65UK4/Hf2Njz29udbRh7enLbfcfn8+U8BDw0NLRQfqrh4eGFXr3h4WEaGxtpb2+noaEha29fc3Mz4+Pjaxp6FhERKYazM87pH6neUUbDv7B6D6CNc/JHNhEWt2wZZvGkkKSmRDp5ziMFNDw8jG3btLW1LbtCN9PRo0dzLn90dJSmpqYl6c3NzfT393Ps2DEATp48SX9//7JDvT6fT/MARUSkLH3xhzA7t3h99S7w7y9dfbJZMQBMbMnizdyCJdEr50vplesGjmU8vTORTp7zSAElA67ULV7yKRKJrBhYJoO61Xr2vF4v4XA4r3UTERHJh8zVv+8ok73/UuWyDUy7ZVlHLcs6BDyXSI4YY7pT8tiWZXUn9ge0AS/Qmzpsm688UljJPfay9dKtJhKJcPfddxOJRBgZGaGzs3PJXL7JyZWncq42/y/J4/GsWpaIiEix/TgCYxPpaeU2/As5BICQfg7wCnmGWWWoNl95Cm2jc+gqWbKHLtfh3+Hh4YWA7fjx4wvzBiORCLt37yYcDq+44jfT6OjowjBwLnUVEREpJ5knf/j3w4FLSlOXleS6D6BUCa/Xm3NgFYlEGBoaApyew9TneTwe2traliwkWansZBm5bimzlsBSRESk0OYNDGbs/VeOvX+gAFAyJLdoyeW4tePHj6f11iWHf1NlDtOudf7fcgs9VptLKCIiUmzffRqeOrd4XbPV2f6lHCkAlDRHjx5dOPZtJSdOnODQoUMLQZjX62VqaiotKBsfH8fv96c9r6GhYdlewLGxsbTgb2BggIaG7KcE2rbNnj3LLVAXEREpvszh31t9sKumNHVZjQJAWaK/v5+7774763Fttm1z4sQJmpubV1ypm9yoOXOLmObmZkZHR5d9XnJYNxKJYNv2sq8RDoe1B6CIiJSN2EX40mPpaa1lOvwLOS4CkerS2NjI1NQU3d3dtLS0pB3L5vP5ctr378iRIwvzA1O1tLQwPj6edZ5fd3c3nZ2dnDjhrDla6XVGR0d1HJyIiJSNr4Zh+sLi9d4d8NMHSlef1SgAlGXlehJIpu7ubk6ePJl1kUZbWxstLS1Zgzuv15s1aMwUiUS0AERERMpK5vDv264HVxmPs5Zx1aQS9fX1cejQoYXh2Wxn9nq93pwWmaz0GoXaqFpERGStnpmGbz6ZntZWxsO/oABQ8mh4eJiGhoaFrWQikUjW+X49PT3r7l1MbjKd61YxIiIihfb5R5wtYJJu2AvXX1q6+uRCAaDkhW3btLS00N7ezu7duxce2Xg8Hg4ePJi1d3A1qZtNi4iIlJoxS49+K/feP9AcQMkTr9eLMWb1jAkdHR2cOHECr9e7plNHWlpaNP9PRETKxoPPwg9TtrzdasFbXly6+uRKAaCUzNGjR7FtO+cA0Ov1KvgTEZGy8k8ZJ3/8zLWw112SqqyJhoClpNYS0Cn4ExGRcnJhDr7wg/S0cj36LZMCQBEREZF1+PrjMBlbvN5VA298QenqsxYKAEVERETWIXPvvze/CGorZHKdAkARERGRNYrMwD0/Sk97xw2lqct6KAAUERERWaN/edSZA5j0Ag80XlG6+qyVAkARERGRNcoc/m19CVhWaeqyHgoARURERNYgPAX3PZOe9vbrS1OX9VIAKCIiIrIGmb1/r7kKrt5VmrqslwJAERERkRzNGwhmBIDvqLDeP1AAKCIiIpKz/3wKTk0vXte64OdeWLr6rJcCQBEREZEcDWb0/r3JBztrSlOXjaiQ7QqlWLq7uxkeHmZ8fJzGxkaampoW7k1OTuL3+zl69GgJa1he+vr66O3txbZtpqamSl0dEREpoOgF+NJj6WmVcvRbJgWAkqanpwfbtvH5fPT09NDc3Jx2f2BggN27dzM2NlZxZ/Pato1t20u+po3o6OigqamJN77xjXkrU0REytNXw3D+4uL15W64+erS1WcjNAQsy2poaFiS1tbWRnNzMwcPHixBjTbGtu2ClOvxeApSroiIlJeBjOHft18PWys0kqrQalemWCzGnXfeyUc/+lHuvPNOZmZmSl2ldWlpaSESiTA+Pl7qqqxJf39/qasgIiIV6tTz8K0n09MqdfgXNARcNCMjIwQCAeLxONFoFLfbTVdXF6FQCL/fX+rqrUkkEgEqq+dreHiYvr4+2tvbS10VERGpQMFHwKRc33QZvHhPyaqzYQoAiyAWixEIBBYCJ4DpaWcNeSAQYGJigtra2lJVb816e3vp6OjIOgdwfHyc4eFhvF4vk5OTRCKRhUUj4+PjdHd3Mzo6yj333LMwJGvbNuFwmO7u7qxlRiIR+vr6FgLOSCRCR0fHwvX4+DhHjhzBtu2FcicnJ+nv72doaIiBgQGGhoYAZ45jsicw8/VWqnuq7u5ufD4fDQ0NTE5Opi2UyUUkEuH48eP4fL6FtNtvvz0toB4eHsa2bRoaGhgZGaGlpWXJ3MXh4eGF76nJycmFvD09PTl/TbmUISJS7YxZuvlzJff+AWCM2TSPgwcPmlw9/PDDOefdqDvuuMPU19cbnH8e0h719fXmjjvuKFpdchEOhw1gxsbGFtKmpqbM0NCQaWtrM729vVmfNzQ0ZJqbm9PSenp6TEdHR1qax+NZkhYOh43H4zHhcHhJemaZU1NTprm52UxNTS0pt6enx0xNTZmpqSnj8XjS8ni9XjM0NLTuuk9NTZnGxsYldezo6DAejydruZmmpqaM1+tdUkZPT8/C5+FweEk9GxsbTX9/f1qe1Ock01K/htW+plzKWE0xf45ERErlvgljDvzZ4sP7aWPOREtdq9UBo2aZmElzAIsgHA4TjUaz3otGowVbnLBRd911FwMDAwwMDNDX10dPTw+HDh2io6Mja/7Ozk66u7vT0o4ePUpfX19a72dDQwMtLS1p+bxeLx0dHXR2di4pMzPN4/HQ3t7OkSNH0tIbGhp47rnn8Hg8eDwepqamch6mzqXuR44cobm5eUkv5VqGlY8cOUJbW1taGcPDw2mvPTAwkPV96O3tTXtO5tfm9XppbGzM+WvKpQwREVna+3fLtbBnR0mqkjcaAi4Cn8+H2+1eGPZN5Xa7y3Y7lUOHDqUFA0ePHqW9vZ2hoaG0YAScoUbbtrMOh3q9XkZHR9OGMLMFZocOHeLEiRNEIhE8Hg+2bTM8PJx18UZzczOdnZ0LeZPWM58y17oPDAwwNja2JE+21dLLSR2OTmpqakp7P9va2pa8P8nh5tTnHDx4cMlweDJwzOVrWq0MERGB2Tj886Ppaa2VPvyLAsCiaG1tpaurK+s9l8tFa2trkWu0fseOHePgwYNL5s8lezGHh4eXPKenpyeneXLJ8pIBV3KVcbZgMTNv0noWpuRS95XqkqtkGZkBv8fjSetVTfaGgjNf0LZtRkZG0p7T2NhIf38/R44cWWiLzs7Ohfl9uXxNHo9nxTJERASGfwSRlE07PLVOD2ClUwBYBLW1tYRCoSWrgF0uF6FQqKIWgCSDl/Hx8bRAJhkYtbW1FaUeqUPKqdbSG5fsPVxL3ddS/kYkewoPHjxIc3Mzfr9/STDX1tZGW1vbwkKP3t5eRkZG6O/vz/lrWqkMERGBz96Xfv3mF0PNJoieNAewSPx+P6dOnaK3t5ePfOQj9Pb2MjExUXFbwCRl9kgle/g2Mp8x+dxkWcnh52zBXnI4dK0rcFPdfffdaWWsVPdkXTby9eVaRnd3N729vSuutj5x4kRauUePHiUcDjM+Pk4kEsnpa1qtDBGRajc2AeMT6Wn/42WlqUu+KQAsorq6Og4fPsyHPvQhDh8+XFE9f0nJnqXUwMK2bTweD21tbQwMDCx5zvj4+JJNo7MFGL29vTQ3Ny+8RnJBQjJQSzUwMJCWN1fZXjfXure1tWUdUl1LUNjW1pa1d8227YXXOXHixJLFG8ktXMA5fxjIWt/m5mYmJydz/ppWKkNEpNp9NuO8gzdcU9l7/6VSAChLJAON5QKb1Pl5sDjPrKenh97e3iXPGx4eXrKy9K677kq7Tg5BZgZH/f399Pb2pgVukUiEu+66a8lClMnJyRUDl+bm5rSey9Th3FzqfvLkSe66664lQeTQ0FDOPWYnT55keHh4SUA8MDCQ9h6t1OuZrPfx48ez5kn2GObyNa1WhohItXriLHwlnJ525JUbK7OcTgSznG1iNoempiYzOjqaU97vf//7vOQlm2AZT56dOHGCcHjxO97j8SzZFDgSiXDkyBG8Xi8+ny9ta5TkJsd79uxZSMuch+bz+dKCusnJScbGxujp6cnao5e5cXI4HObYsWNpvZE9PT309fXR2NhIc3PzshsZd3Z2LpxjnLmdTS51T+ZJDt0nN4JOztXr6elZdRuVSCSysJl0Y2MjkUgk7XXGx8fp7e1duA9O8JrsFWxpacG2bZqbmxkeHl4ICG3bXrLFzEpfU19fX05lrEQ/RyKyWf3R1+H//tfi9fV74CvvAstaX3nZTgRLrgUo1HQwy7LGjDFZ50opAJSiSwaAmSdbSOXRz5GIbEZnZ+G1fw3Ri4tpn2iB9hvWV14sFmP//v3LTkMq1IlgKwWAGgIWERERSfEPD6YHf3t3wFtevP7ygsEg8Xg86714PM7g4OD6C18nBYAiIiIiCRfn4HP/lZ727pdvbOuXcjwRTAGgFF3qilYREZFy8sUfwkTKwV21LvjFmzZWZvJEsGxKdSKYAkApGtu2aW9vX1iYkLoPnYiISKkZAyczNn5uewnsrttYua2trbhc2bsQS3Ui2CbYy1oqhdfr1QkTIiJStr7zNDz47OK1Bbx3g1u/QHmeCKYAUERERISlx741e8G7Oz9lJ08ECwaD2LaN1+ultbW1ZIdCKAAUERGRqmdPwXDGWoz35aH3L1XyRLByoDmAIiIiUvX++j5I3Rn5psvg1VeWrDoFV9UB4GbaBFuk2PTzIyKbxVQMBr6fnva+V67/1I9KULUB4NatW7l48eLqGUUkq4sXL7J169ZSV0NEZMP+/gGYSdmneV893Pai0tWnGKo2ANy5cyfnzp0rdTVEKta5c+fYuXNnqashIrIhs3H4m++lp/3SK2DbJv//tmoDwIaGBqampjhz5gwXLlzQcJZIDowxXLhwgTNnzjA1NUVDQ0OpqyQisiH//CicPr947d4G73xp6epTLFW7CrimpoYDBw4wOTnJj3/8Y+bm5kpdJZGKsHXrVnbu3MmBAweoqakpdXVERNbNGPjseHraoRvhkir41Va1ASA4QeC+ffvYt29fqasiIiIiRfbNJ+CR5xavt1jwnleUrj7FVLVDwCIiIlLdMo99e5MPDlxSmroUmwJAERERqTqPPgdffzw97X2NpalLKSgAFBERkaqTeexb4z44WEUzwnKeA2hZVhvgTVzaQMQYM5xyvxFoStzzZN7PZx4RERGR9TodheAj6WkrHfsWi8UIBoOEw2F8Pl9Jz/DNl5wCQMuyjuIEYicS121AL+BLXHuBY8aY9pTn9FuWNWmMGc9nHhEREZGN+Lv74ULK5h9X73Lm/2UzMjJCIBAgHo8TjUZxu910dXURCoXw+/3FqXABrDoEnAjKWowxfSnJw0BnynU3TkCY6jjQU4A8IiIiIusyE4e/eyA97ZdfAVuzRESxWIxAIEAkEmF6ehpjDNPT00QiEQKBADMzM8WpdAHkMgewF+hPTTDGZA7L3o4zZJvKBpoLkEdERERkXQa/D5Oxxetd2+H2G7PnDQaDxOPxrPfi8TiDg4MFqGFx5BIANgGjAJZlNSd6BBckrj3GmLTAzRgTSdxvzFeeNX1lIiIiIinmzdLFH++8Ceq3Z88fDoeJRqNZ70WjUWw7s8+qcqwYAFqW5cFZiJGc9zcKeCzL6k3cI3l/BQ15zJOtjh2WZY1aljV6+vTpVYoQERGRavVvP4bw1OK1awu85+XL5/f5fLjd7qz33G43Xq83671KsFoPYPIr8xpjBhJDv+PAEHCysFXLjTGmzxjTZIxp2rt3b6mrIyIiImUq89i3214E+3Yun7+1tRWXK/t6WZfLRWtrax5rV1y57gMYybgeBtpSegFFREREytZDp+FbT6WnHVlh6xeA2tpaQqEQHo+H+vp6LMuivr4ej8dDKBSq6K1gVtsGJhn4LZmXZ1kWLO7Xh2VZnuR8vQyTyXLykEdERERkzTJ7/15zJdx0+erP8/v9nDp1imAwiG3beL3ezb8PoDHGTgR6y/X02Yk8EZw5eguBW7J3MGWPv7zkEREREVmLZ6bhnx9NTzuyhqWldXV1HD58OL+VKrFchoAHcHr6FiRW5EZSVuwOA5lvZVMinTznEREREcnZ33wP4vOL114P3PKC0tWnHOQSAHYnHqmOZaR1J9JSdRYoj4iIiEhOohfg7zM2fn7vK2GLVZr6lAvLGLN6JmePvk7gOWAPMGKMGcjI04zTe2fjrB4ez3LOb17yLKepqcmMjo7mklVERESqwOe+B3/474vXnlr49i9D3baSValoLMsaM8Y0ZbuX01nAiaHeFXvhEkHaioFavvKIiIiIrGZuHv46Y+PnX7ypOoK/1eS6DYyIiIhIRRmy4Ymzi9fbt8K7V9j4uZooABQREZFNKfPYt7e+GC7LfrBH1clpCFhERESkknz7RzH+/V+CxM+EcV3qY8fLWnlfY2Xv3ZdPCgBFRERkUxkZGeENPxvgYjyOmY1i1bg5N9jF828IwaX+UlevLGgIWERERDaNWCzGG1sCXIhGMLPTgMHMTnMxGiEQCDAzM1PqKpYFBYAiIiKyaQwOBjk/G896Lx6PMzg4WOQalScFgCIiIrJpfGUkzNxMNOu9aDSKbdtZ71UbBYAiIiKyKVycg7EZH1ZN9qW+brcbr9db5FqVJwWAIiIisinc/TBMv7AVtmRf4+pyuWhtbS1yrcqTAkARERGpeOcvwie/Dda2Wi57fwirzsO2unosy6K+vh6Px0MoFKK2VlvBgLaBERERkU3gs/fB6fPO5zUH/Pj+5BQfvCTI5Ckbr9dLa2urgr8UCgBFRESkoj13HnrH0tOOvKqOX735cGkqVAE0BCwiIiIV7dPfhekLi9eeWviVptLVpxIoABQREZGK9XgE7nggPe0DfthVU5r6VAoFgCIiIlKxPvGfcHF+8fqqXfDfX1a6+lQKBYAiIiJSke7/Cfzzo+lpv/1aqNEKh1UpABQREZGKYwwc/2Z62g174a3XlaY+lUYBoIiIiFSce5+Abz2VnnbsZthilaY+lUYBoIiIiFSUeQP/K6P373VXw+uvKU19KpFGyUVERKRsxGIxgsEg4XAYn8+XdQPnz/8AHj6T/rzfvbmIldwEFACKiIhIWRgZGSEQCBCPx4lGo7jdbrq6ugiFQvj9fgBm4vC/v5X+vLe8GG66vAQVrmAKAEVERKTkYrEYgUCASCSykDY9PQ1AIBBgYmKC2tpa/v5+eOr5xedt2wK/81PFrm3l0xxAERERKblgMEg8Hs96Lx6PMzg4yNlZ+POR9Hu/+DI4cEkRKrjJKAAUERGRkguHw0Sj0az3otEotm3zV6MQmVlMr9/unPoha6cAUERERErO5/Phdruz3nO73TTs9/LX96Wndx6EPTuKULlNSAGgiIiIlFxraysuV/alCS6Xi8euaGV2bjHtMje875VFqtwmpABQRERESq62tpZQKITH46G+vh7Lsqivr8fj8XDy7hDBx9K3gvngq2HHthJVdhPQKmAREREpC36/n1OnThEMBrFtG6/XS2trK782VMu8Wczn2w2331i6em4GCgBFRESkbNTV1XH48OGF65GnYchOz3P0p8ClMcwN0dsnIiIiZckY+Nh/pKc17oNbfaWpz2aiAFBERETK0lfDMD6RnvZ7N4NllaY+m4kCQBERESk78Xk4kXHkW4sX/FeWpj6bjQJAERERKTt3PwThqcXrLZYz90/yQwGgiIiIlJXzF+FPv52e1n4DvHhPaeqzGSkAFBERkbLy2fvg9PnF65qt8JuvKV19NiMFgCIiIlI2njsPvWPpae99JVxRX5r6bFYKAEVERKRsfPq7MH1h8dpTC7/SVLr6bFbaCFpEREQ2LBaLEQwGCYfD+Hw+Wltbqa2tXf2JKe57Bv72/vS0D/jhkpo8VlQABYAiIiKyQSMjIwQCAeLxONFoFLfbTVdXF6FQCL/fn1MZs3H4nSHSjny7ahf895cVqNJVTgGgiIiIrFssFiMQCBCJRBbSpqenAQgEAkxMTOTUE/jnI/DDyfS047dAjSKVgtAcQBEREVm3YDBIPB7Pei8ejzM4OLhqGQ8+C385kp52+w3w+mvyUUPJRgGgiIiIrFs4HCYajWa9F41GsW17xedfnIPfGYa5lKHfy9zwodfns5aSSQGgiIiIrJvP58Ptdme953a78Xq9Kz7/r8bg4dPpaR+7RQs/Ck0BoIiIiKxba2srLlf2iXoul4vW1tZln/voc862L6neep1z5q8UlgJAERERWbfa2lpCoRAej4f6+nosy6K+vh6Px0MoFFp2AcjcvLPq98LcYtqeOvjwG4pU8SqntTUiIiKyIX6/n1OnThEMBrFtG6/Xu+o+gH/9X/BfP0lP+8jPQENdQasqCQoARUREZMPq6uo4fPhwTnl/NAWf+FZ62q0+uO1FBaiYZKUhYBERESmaeQNHh2E2Zej3khr46M+CZZWuXtVGAaCIiIgUzd/dD989lZ72h2+Ay7MvJJYCUQAoIiIiRfHkOfhf/5Ge9jPXQOv1palPNVMAKCIiIgVnDPzuMJy/uJhWvx2Ov1FDv6WgAFBEREQK7q6H4JtPpqf9/utg/87S1KfaKQAUERGRgnpmGv74G+lpP3UVvPOlpamPKAAUERGRAjIGfu9r8PyFxbQ6F/Q0a+i3lLQPoIiISBWLxWIEg0HC4TA+n2/VDZzX6vM/gHt+lJ7WfTMcuCRvLyHrsOYA0LIsD9BjjOnMSG8EmgAb8AARY8xwIfKIiIjIxo2MjBAIBIjH40SjUdxuN11dXYRCIfx+/4bLPx2FD389Pa1pH7z75RsuWjZoPT2AJzMTLMvyAseMMe0paf2WZU0aY8bzmUdEREQ2LhaLEQgEiEQiC2nT09MABAIBJiYmNtwT+D//HSIzi9c1W4M4KgwAACAASURBVOFEC2zR0G/JrWkOoGVZzTg9c5m6gd6MtONATwHyiIiIyAYFg0Hi8XjWe/F4nMHBwQ2V/8UfwpceS0/7zdeAb/eGipU8yTkATAz9AoSz3L6dpYGhDTQXII+IiIhsUDgcJhqNZr0XjUax7Wz9PbmZisH//Lf0tJddBu9rXHeRkmdr6QG8PdtcvMSwrccYk/adYoyJJO435ivPGuoqIiIiK/D5fLjd2c9fc7vdeL3edZf9R/fCmdji9bYt8PEWcGnvkbKRU1Mkhn7vXua2Z5n0pIY85hEREZE8aG1txeXKvhTA5XLR2tq6rnLvsSH4SHraB14F11+6ruKkQFYNABNDv55kT1y5sSyrw7KsUcuyRk+fPl3q6oiIiFSE2tpaQqEQHo+H+vp6LMuivr4ej8dDKBRa1wKQs7Nw7GvpaS+5FN7flKdKS97ksgr4dmNMX8Frsk6JuvUBNDU1mRJXR0REpGL4/X5OnTpFMBjEtm28Xu+G9gH82DfgJynTCrda8PFm2L41TxWWvFkxAEzMu1ttD77kHL3legkn85hHRERE8qiuro7Dhw9vuJxvPA7/+FB62q8chJsu33DRUgCr9QB6Ab+VflZLM+CxLKsHGDHGDFiWFcGZo7cQuCVXDafs8ZeXPCIiIlJeIjPwu/ekp/l2w6+/ujT1kdWtGAAaYwaAgdQ0y7KOAn5jTHdK8jDQSPoWLk2k9x7mK4+IiIiUibl5+MCX4annF9MsnFW/tTpwtmytZ0H2nixp3cCxjLTORHq+84iIiEiZ+MR/wr1PpKe995VwcF9p6iO5sYzJbd1EYp++TqANZ5i2D7grZfi2mcXeOy8wnuWc37zkWU5TU5MZHR3N6esRERGRjfniD+FXv5SednAf/OM7tPCjHFiWNWaMyboGO+cAsBIoABQRESmOR5+Dt94F5y8upl3mhn99J1yefX9pKbKVAkDtyS0iIiJrcnYWOv41PfjbtgU+8/MK/iqFAkARERHJ2byBD34VfpSxYduH3wBN+0tTJ1k7BYAiIiKSs099B+75UXraoRvhXTeVpj6yPlqgLSIiUmFisRjBYJBwOIzP59vQ6R1rMWTDn30nPe3ll8NHfgbStwyWcqcAUEREpIKMjIwQCASIx+NEo1HcbjddXV2EQiH8fn/BXjc85Qz9prq0Dv7qNu33V4nUZCIiIhUiFosRCASIRBYn4E1PTwMQCASYmJgoSE/g9AVn0cfzFxbTtlrwf34e9u/M+8tJEWgOoIiISIUIBoPE4/Gs9+LxOIODg3l/zXkDvxmCxybT0//g9fCaq/L+clIkCgBFREQqRDgcJhqNZr0XjUaxbTvrvY34yxH4ajg97e3Xwy+9PO8vJUWkAFBERKRC+Hw+3O7sG+253W68Xm9eX+/ff+wc9Zbqxr1w/BYt+qh0CgBFREQqRGtrKy5X9un7LpeL1tbWvL3W4xH4wFcg9byw3bXQ+wtQty1vLyMlogBQRESkQtTW1hIKhfB4PNTX12NZFvX19Xg8HkKhUN4WgJy/6Cz6ODe7mLbFgr/4Obh6V15eQkpMq4BFREQqiN/v59SpUwSDQWzbxuv15nUfQGPg6DA88lx6evfN8LoDeXkJKQMKAEVERCpMXV0dhw8fLkjZJ++Df3k0Pe0XXgSdjQV5OSkRDQGLiIgIAN98Ao5/Mz3tuj3w8RYt+thsFACKiIgIT52DX/uys+9f0q4a6PsF2KFFH5uOAkAREZEqNxN3Fn1MzSymWcCn3wTXekpWLSkgBYAiIiJVzBg4dg88dDo9/bdeCz97bSlqJMWgAFBERKSKfe57MPhIetqtPujyl6Y+UhwKAEVERKrUPTb88TfS03y74X+3OPv+yealbWBERESKJBaLEQwGCYfD+Hy+vO7ft1bfeBx+5UsQn19Mq98OJ98MO2tKUiUpIgWAIiIiRTAyMkIgECAejxONRnG73XR1dREKhfD7izve+p2n4X3/ChfmFtMs4JMBpwdQNj8FgCIiIgUWi8UIBAJEIpGFtOnpaQACgQATExNF6wm87xl4zxeclb+pPnYLBHxFqYKUAc0BFBERKbBgMEg8Hs96Lx6PMzg4WJR6PPgs/I/PQ/RievqH3wCHbypKFaRMKAAUEREpsHA4TDQazXovGo1i23bB6/CDM/CLQTg3m57+uzfDe15R8JeXMqMAUEREpMB8Ph9utzvrPbfbjdfrLejr21PwrmD6Rs8Av/EqeH9TQV9aypQCQBERkQJrbW3F5co+7d7lctHa2lqw137iLBwehNPn09M7D8IHX1Owl5UypwBQRESkwGprawmFQng8Hurr67Esi/r6ejweD6FQqGALQCaeh3cOwsR0evq7Xw7HbgZLe/1VLa0CFhERKQK/38+pU6cIBoPYto3X6y3oPoDPRp2ev6fOpacfutFZ9KHgr7opABQRESmSuro6Dh8+XPDXmYw5c/7sSHr6W6+D47folA/RELCIiMimcnbGWe376HPp6T/3QvjTAGzVX35BAaCIiMimMX0B3v0FeOh0evot18Kn3wQu/dWXBH0riIiIbAKxi/DL/+yc9JHqdVfDZ26D7VtLUy8pTwoARUREKtxMHN73L84Zv6letR9OvhlqNeNfMigAFBERqWAX5uD9X4RvPpme/orL4f++BXZsK029pLwpABQREalQ8Xn49a/A136cnn7DXvjbt8HOmpJUSyqAOoVFRERWEYvFCAaDhMNhfD5fQffvy9XcPPxWCL78WHr6ixrg798Gl5S2elLmFACKiIisYGRkhEAgQDweJxqN4na76erqIhQK4ff7S1KneQO/9zX4/A/S06+9BO5ohT07SlItqSAKAEVERJYRi8UIBAJEIos7Kk9PO+eqBQIBJiYmit4TOBuHo8NLg7+rdsI/vAMudxe1OlKhNAdQRERkGcFgkHg8nvVePB5ncHCwqPVJnvCRGfxdUe8Ef/t3FrU6UsHUAygiIrKMcDhMNBrNei8ajWLbdtHqYk/BL30BHj+bnr53B9zZCgcuKVpVZBNQD6CIiMgyfD4fbnf2MVW3243X6y1KPb7zNLztrqXBn283/FO781FkLRQAioiILKO1tRWXK/tgmcvlorW1teB1GPw+vGsQzs6mp7/mKgjeDtd4Cl4F2YQUAIqIiCyjtraWUCiEx+Ohvr4ey7Kor6/H4/EQCoUKugDEGPjT/4QPhuDifPq99pfA32mrF9kAzQEUERFZgd/v59SpUwSDQWzbxuv1FnwfwOVW+gL8zmuhyw+WVbCXlyqgAFBERGQVdXV1HD58uCivNRmDjn+FkVPp6TVb4RMt8JbrilIN2eQUAIqIiJQJewre8wX4ccZij4Y6OPkL0LS/NPWSzUcBoIiISBn4ztNOz19kJj3dtxv+/7dosYfklwJAERGREhv8vjPnL3Oxx2uugr7btNhD8k8BoIiISIkYA5/8Nnzqu0vvtb8EPvZG2L61+PWSzU8BoIiISAmstNL3t18Lv6aVvlJACgBFRGRTisViBINBwuEwPp+v4Fu3rIVW+kqpKQAUEZFNZ2RkhEAgQDweJxqN4na76erqIhQK4ff7S1q3lVb69v0C+LXSV4pAAaCIiGwqsViMQCBAJBJZSJuengYgEAgwMTFRsp7Abz4BXV/WSl8pPR0FJyIim0owGCQej2e9F4/HGRwcLHKNnPl+H70X3hVcGvzpTF8pBfUAiojIphIOh4lGo1nvRaNRbNsuan0efQ5+/Svw/TNL77W9BI5rpa+UQE4BoGVZbUAD4AMagV5jzEBGnkagCbABDxAxxgwXIo+IiMhyfD4fbrd7Ydg3ldvtxuv1FqUexsDnvgfHvwmzc+n3LOC3tNJXSmjVADAR/I0bY+zEtQcYsyzLa4w5kUjzAseMMe0pz+u3LGvSGDOezzwiIiIraW1tpaurK+s9l8tFa2trwevwbBR+ewi+/vjSe1fuhE/eCq++suDVEFlWLnMAG5LBH4AxJgJ0Az0pebqB3oznHS9QHhERkWXV1tYSCoXweDzU19djWRb19fV4PB5CoVDBF4AM2XDrHdmDv7deB19+l4I/KT3LGLP8TadHLgwcTO2By0y3LGsq8bmdkscDTBljrMR1XvKspKmpyYyOjub4pYuIyGaW3AfQtm28Xm/B9wE8fxH++F6448Gl93Zuh4/+LLz9+oK9vMgSlmWNGWOast1bcQjYGGNblnUCZz5equRaJTsRDHpSg7bEcyOWZSXn9EXykUfDwCIikqu6ujoOHz5clNd64CfOQg87svSef78z5Hv1rqJURSQnq84BNMZ0Z0k+hDMvMJIIAFfSkEM98pVHRESkaObm4a/G4E+/DfH59HuuLfDBV8P7m2CrNl2TMrPmbWASQ7IdwMH8V2ftLMvqwKkPBw4cKHFtRESkWjx9Dj4Ygu88vfTeCzzwqVvh5VcUv14iuVjP/yT9QHvmUG2pGGP6jDFNxpimvXv3lro6IiJSBb7wA3jTHdmDv3e+FL74TgV/Ut7W1ANoWVYP0JOxL18kcc+TWCGcaTKPeURERErm3Cz8wb/B53+w9N7uWuhphlt9xa+XyFrlHAAmhlqHMjdlTiwUieDM0Yuk5Pck7if3+MtLHhERkVL47tPwwa/CU88vvff6A/CJAFzuLn69RNYj15NAmoHRLFvBkBgKHsY5ISR1WLgpkZ6UrzwiIrKJJbdvCYfD+Hy+gm/fsprpC/Cp78Bn74P5jJ3TarbC794Mv/QK2KITPaSCrLgPICwEfx4gsweuM7lCOBEM9htjDqY8rx84nnHKx4bzrET7AIqIVLaRkRECgQDxeJxoNIrb7cblchEKhfD7/UWty7yB4CPOUW6nzy+9f/0e+NSb4PpLi1otkZyttA/gahtBe4CpZW7bxhhfSt5mFnvvvDjbxGSe85uXPMtRACgiUrlisRj79+8nElk6Ddzj8TAxMVG0nsDvPQN/+HW475ns99/7Cjh6M9SueS8NkeLZyEbQEZwzq1eVCNJWDNTylUdERDafYDBIPB7Pei8ejzM4OFjwjZ1PR+HEt6D/YcjWPXJFPXy8GV5/TUGrIVJw+t9FRETKQjgcJhqNZr0XjUax7cLtPnZxDv7me/Bn34HnLyy9v30rdDTCrzaBe3vBqiFSNAoARUSkLPh8PtxuN9PT00vuud1uvN7VDp5an3sfhz+6Fx5bZrOxgBc+9NNwjSf7fZFKtOoikEqiOYAiIpVrZmaGffv2FW0O4BNn4aP3QmiZjkXfbvjwGzTcK5Vr3XMARUREiqW2tpZQKLTsKuB8BX/RC/B/RuGz4zA7t/T+zu3w/70a3v1y2LY1Ly8pUnYUAIqISNnw+/2cOnWKYDCIbdt4vd687QNojHOE2/H/gGeWjjJjAbffCL/zWtirDZ1lk1MAKCIiZaWuri7vq30ffBY+/HUYOZX9/iuvgD96g87vleqhAFBERDatyRh84ltw54PZt3XZuwN+73Xwtut1kodUFwWAIiKy6Zw578zx+9v7IXpx6f1tW+C9r4QPvArqta2LVCEFgCIismlMPA+94/APD8JM9j2lueVa+IPXg3d3UasmUlYUAIqISF7EYjGCwSDhcBifz5e3xRu5eOIsfGbUOcHj4nz2PC/wOIHfG19QlCqJlDUFgCIismEjIyNLtm/p6uoiFArh9/sL9ro/nIS/HHFW984ts63tnjroPAjveYVzooeIKAAUEZENisViBAKBtA2ck6d5BAKBvG/gDPDQafiL78KXH8u+uAOcc3s7G+GdL4W6bXl9eZGKpwBQREQ2JBgMEo9nn3AXj8cZHBzM27Yu4xPwFyNwz4+Wz3P1LufM3ne8BGr0V04kK/1oiIjIhoTDYaLRaNZ70WgU217mrLUcGQPffhr+/LvwH08un8+3G37ND2+5DlxbNvSSIpueAkAREdkQn8+H2+1eGPZN5Xa78Xq96yrXGPj3x53Ab2xi+Xw3XAq/9ip4kw+2KvATyYllzHKzJypPU1OTGR0dLXU1RESqyszMDPv27UubA5jk8XjWPAcwPg+hsHNe74PPLp/vlVfAB/xwywvA0ibOIktYljVmjGnKdk89gCIisiG1tbWEQqElq4BdLhehUCjn4O+pc/CPD8FdD8Gz2UeUAXjNVU7gd/PVCvxE1ksBoIiIbJjf7+fUqVMEg0Fs28br9ea0D+DFOfjaj+HOB+Drjy+/ohfgZ65xhnr9+/NadZGqpABQRETyoq6uLufVvk+ec3r6VuvtA7jV5/T43XR5HiopIoACQBERKZJkb98dD8C9q/T2ubfBW6+DX3o5XHdpsWooUj0UAIqISEE9eQ7+8UG4++HVe/tuugwOv9TZyqV+e3HqJ1KNFACKiFS5Qpzhe3HO2az5zgdz7+07/FIN84oUiwJAEZEqlu8zfNfa2/eum+DNL1Zvn0ixKQAUEalS+TrD99Tz8KUfwhcfc45qW4l7G7ztOud8XvX2iZSOAkARkSq1kTN8nzwHX37MCfzue2b113rZZXD4JnjLi8Gt3j6RklMAKCJSpdZ6hu8TZ+FLiaDvez9Zvfz67U5v3397qTPcKyLlQwGgiEiVyuUM38cj8MUfOoHfAyscy5bqlVfAoRvV2ydSznQWsIhIlVrpDN+6nR5++tMTPHI2t9XAjfvgthfCz70QrtyV75qKyHroLGAREVki9Qzfi4lVwFtr3MxbLnYdCa0Y/FlA0374+UTQt29n8eotIhunAFBEpAo9Pwv/+RTcO+3nxp5TPPLNIK7nbFx7vOx4WSvWtqXBnwW86kr4+RfBz/ng8vri11tE8kMBoIhIFZibh/ufdTZl/sYTznYtcwszgOpwH8y+2neL5QR9t70Qbn0hXO4uWpVFpIAUAIqIVKBcTu946pwT7N37OPzHk3B2Nreyt1jwmivhthfBrT7Yq6BPZNNRACgiUmGWO73j818McfEKP/c+Ad94HOylazuWtW0LvDol6Nuzo3D1F5HSUwAoIlJBVjq945bmAFd+ZCLr/L1sXtgArz8AP30AXnMV7NhWkCqLSBlSACgiUiGen4WPnwwSm81+eoeZj3P+/sFl5/N5ap1gL/nYr5W7IlVLAaCISBkyxjl5Y2xi8fHIGYh8NcxsLPvpHWY2Svy5xdM7XFugaZ8T7L3+GrhxL2zdUqyvQETKmQJAEZEyMBN3TtoYm3BW6I6dgjOxpflcl/qwatyY2aWnd1g1bq484KXt5c7Q7quvco5jExHJpABQRKQEfhJNBHqJx4PPwoW51Z+342WtTA50Zb23s9bF2Cdbqc1tCqCIVDEFgCIiBWQMPPU8PHzaeTyU+Pj08+sr77oravnZj4f4p98LwHyc84lVwC6Xi1AotGQrGBGRbBQAiojkyYU5eGwyPdB7+DScu7C+8nZsg1dcDgf3O3P5XnkFXFIL4OevfvkUwWAQ27bxer1Z9wEUEVmOAkARkXU4NwvfPwMPPZsI+M7AD5+Di/MrP2/+QozYA0HiZ8K4LvWlHbt21S44uG/xcf2lzkKObOrq6jh8OPtqXxGR1SgAFBFZwUwcfjQF4alE794ZJ+B78tzay5p9YoRnP+MM3ZrZKFtr3USDXXzscyEO3+rX2boiUjQKAEWk6hkDkzEnyEsGeo9NOp8/dQ7M6kWsqH47XLcrxpc/FMDEFjdwnpuZZg74yPsCvH9iAtAQrogUhwJAEaka8Xl48mwiyJuC8ORi0BeZyc9r7KuHG/Y6jxsTj6t2wT/+Q5Ahsm/gHI/HGRwc1JCuiBSNAkAR2VRm484K2yfPORspP3kOHo845+L+OJLbViu52GqBrwFuuBRuvMz5eMNeaKjLnj8cDhONZt/AORqNYtt21nsiIoWgAFBEKsq8gWejTk/eE+fSPz55Dp6Z3viQbSoLuHIXvHC3E/C9qMHp1XvxHqhdw29Qn8+H2+1eOLc3ldvtxuv15q/SIiKrsIzJ56/K0mpqajKjo6OlroaIbMDcvHMCxjPPL/bkJXvznjrnPGbz1IuXqtYF3t2JQC8R7Pl2wws8ULcNYrEYwWCQcDiMz+db87YrMzMz7Nu3j0gksuSex+NhYmJC27iISF5ZljVmjGnKdk89gCJSNBfnnN67iWmnp+6Z6cXPkx9/EnXm6hXK3h1OcJcZ6O3fCVus7M8ZGRkhEAgQj8eJJjZe7urqIhQK4ff7c3rd2tpaQqHQknK0gbOIlIJ6AEVkw4yBs7NOcHfmvBPEZQvwTkfzOzybjQVcUQ8HLoGrdyUelzg9eb7dyY2UcxeLxdi/f3/eeu6SPYnawFlECk09gCKyZsY4mx0/e94J6s6cdwK4M+fhdOKR/Py586tvgJxPl9Q4Qd2BXekfr94FV+6Emjz+ZgsGg8Tj+Vu9qw2cRaQcKAAUqRJz804v3dSMs+ddJPFxKraYdiYl2DsTy9+K2bW6pMbZTuWK+sXAbqFH7xLnfrFo9a6IbEYKAEUqjDHO6RTnZp2A7uxMRlC3TIAXmSn88Gsu9u6Ay+sXA7x9GZ9fUe8susiXjS7e0OpdEdmMNAdQpATm5uH5C4kgbiYRyM0uBnXJ9NTrhbQLpeuZW4l7mxPcXboD9rqzBHg74bId+R2eXU22xRvJRRe5Lt7Q6l0RqVSaAyiSJxfnIHrRCd6mZ52Pz1+A6cQj7fPZ9OvU++cvlvoryY17mxPQXbojJbhLBHip6Xt35LfXLh9isRiBQCAtcEv24gUCgZwDN63eFZHNSAGgbEpz8xCLQ+yi8/H8xcVHNPE4fyHxMeM6ehGiF1LSUz6WY8/bWuyqgd21zmkVu2thd/JjIq2hzgnuksHejhIFdRsdtoX8Lt7w+/2cOnVKq3dFZNNQAChFZYyzie9s3JnHFkt8zPZ5Ms/5lCBu5iKcT36eci920XmcT3xeiI2Cy8n2rc5CiF01GUFd3eLnntRAr9a53rY1e3nJgGskEXDd2NpK7ba1Bzf5CNzysece5H/xhlbvishmUpYBoGVZjUATYAMeIGKMGS5trTafeeP0aCUDrdm5xMeUQGwhbS4lLXl/LnveJfkygrtKnXU6fyFG7IEg8TNhXJf62PGyVqx1BEnzF2LMPBDEmgrj2efj2te2sntXbVpAd0mNs19d8vOFtER68giyhYDr/tIHXPkoJ1/DtqDFGyIiKym7RSCWZXmBHmNMe0paP3DcGDO+0nMLvQgkH70b2cp5+9tb2bKtlplsAVhKsJUaXCUf0+djjH8tyOmnwtRf7uPAa1uZ21K7EJClBnXJnrfZlHtJ+Qxu8lFOudVp9okRnv1MAObjmNkoW2rcbNnq4nW/H+LADX521kD9duexc/vi58nr5P3wAyO8820bW5SQlI8FDvna5Dhf5dx55510dnZmDdrq6+vp7e3NuRdOizdEpNpV2iKQbqA3I+040AO0FL86jpGREVoCAS5ejBM7H6Vuh5vO93fxsc85AUDmkOT5i+nzz5L3Jn4wwnePB5ifizM/G8WqcWO9r4u97w9Rc2BtAUBmUGLVuOFTXVy2xrKylTM5ULpy8lVWnQvM0yOEP+WUMzcTxVXr5vnBLt72JyG8L/WzY5uz0GHHdqhPfHQn0xIft8zF8F8fwMQWA4n52Wnmgf/6eIAvryFIetXb8tO7la+esnzNk8tXOfkcttXiDRGR5ZVjAHg7TrCXygaaS1AXYPGP7dmUP7bno84f2994V4CrPjKRU4/S/IUYT38sPZAws9MY4NnP5F5OsqxnP7O0LNZYVinK2bbFGcJMPuq2Qe3Wxc9dczHu/FD2sp4/GeCT906wy13Ljm1OkLdjm/O8hc8T5c7MxNi/P8Dc+cVy4jNOOaEP5x4k3XlnkLkyCpLyWVa+Aq58lZPvYVst3hARya6sAsDE8K/HGJP218IYE7EsC8uyGlcbBi6Elf7YMh/n/P2DuA+u/sc29kAQ5jdeTj7LuvjQ8uVsNXFecGqQG954mJqUgK1ma/rHWhd89ytBeq04M1nK2bE1zu/vGeRd7zpMrQtcW1au0513BuknzmyWe1tMHPPwILdVYK9UPnu3yi3gylc5ra2tdHV1Zb3ncrlobW3NqZxUWrwhIrJUWQWAOAs+VtKQmWBZVgfQAXDgwIFC1GnFP7ZmNkr8udz+2MbPhDGzy5ezNWKzd4cTWKUGXJnBVq0LvnN/mH+7kL0sLkR586U27337YjkLQZvL6W2rcTkrSf/kj8P84TLlzM1GaWmw+dBtq39t4c+HmY1lL+d8NMrpp23qt69eDpRfwFVuQVI+y8pXwJWvcjRsKyJSHOUWAK6ZMaYP6ANnEUghXmOlP7auWjevutHLy29whiF3JIYxU4ckaxMf793i48S97oXh41T19W4++d+85NpRcedPfIzcvXwA0NLk5XU5xMObObjZrEFSPsvKV8CVz8BNw7YiIoVXVquAE9u/jBljrCz3DNCy0nYwhVoFnK/VhPlclVhuddrMXxvkZ8VtPsvJd1nJlekbDbjyVY6IiGzcSquAyy0A9AJhYLcxJpJxzwAHV5oDWMhtYDZzAFBu5ZRrncoxSFLAJSIiy6mYABDAsqwpnEDPTknzAFPZegZTFWsfwM0YAJRbOeVaJxERkUpRaQFgP3CXMWYgJa0Z6DbGrLgPYKEDQBEREZFKsVIAuMqGHCXRDRzLSOtMpIuIiIjIBpXdKmBjjG1ZVrdlWUdxNoD2Ar2l2P9PREREZDMquwAQILHSd9nVviIiIiKyfuU4BCwiIiIiBaQAUERERKTKKAAUERERqTIKAEVERESqjAJAERERkSpTdhtBb4RlWaeBx4vwUpcCZ4rwOrIxaqfKoHaqDGqnyqB2qgzFaqdrjDF7s93YVAFgsViWNbrcztpSPtROlUHtVBnUTpVB7VQZyqGdNAQsIiIiUmUUAIqIiIhUGQWA69NX6gpITtROlUHtVBnUTpVB7VQZSt5OmgMoIiIiUmXUAygiIiJSZRQAioiIiFQZBYBZWJbVY1nWmGVZxrKsxlXyNifyDVmWCGZcpgAABt5JREFU1VGsOko6tVnxJN7r5g08V+1UAdRWlUHtVFkS7bViOxXLpp0DaFmWF+gHeoFRwAu0AL3GmPEcnt+RyG8bY7pXyNeWeJ2DuZQrYFlWP3B8pfcrlzxZnqM2y6Pl2sCyrCFguQDQNsb4VilX7ZQnifeoAfABjTi/3wbWmmeF8tVWeZBjOzUn7gHsAcLGmJwWCqidCivxvnkTlz5gLNe2yVLWFHC3MaYzX/VbL1epK1BgHqAn8XEY6F7DN/0kcBdwEsj6A2VZlgeIJC4j2fKIIxGQd+O8T804gfma86xCbbZBObaBDRxk6fvXjPPP1mrUTnmQ+KM0boyxE9ceYMyyLK8x5kSueVahttqgHNupGSC1TRK9dUfVTqWV0n4DKWljlmV5cmyb1LKacVb/dgAlDwA3+xBwuzFmtzHGMsa0rPU/nmSDrzDc1WSMGd5wLauAMcY2xnQm/judXG+eHF5HbbYBObbBkDFmPJF34ZF4fk4/Y2qnvGhIvu8AxpgIzh//njXmWZHaasNyaYPOzPcwce3P9UXUTgVzjKXB2nCWtFx4E79bPYnAsqQ2ewCYD3cD7aWuhKyJ2qyAsg0fJnoq1jokonZap0RPbW+WuUTjifuNueRZw0uqrdZhDW3gXe+82gxqp/zrxuldTeXBGQlZq+Q/1QPAoY1UKh82fQBoWZYn5ZfhevTidNdmlutllW8Ay7LaEo8Oy7J6Mu41Jibihi3L8iby9Ofpl0C1U5sVUeLrX0/PgtppnRI9SidY+j55Eh/tXPKs4SXVVuuwhjY4DqQtzLAs62gifS3UTnlmjBlOHdlIDKXfzjJD7cvJ+D3ZC2TtAUx5r6cS8UuyXXpSew3z0ibGmE35wJmw2YMzL8mDM7m2H/Dk+Py2lM/DqdeJtOaUzw1O127a/dS0RGMPZeTxAFPJsoGjma+zGR+J97N5o3nUZqVvp0S+DrVTeTwSv/PGNppHbVX8dsIJ3AwwlngPcvpbpXYqWpu1Jb7mnsz3L8fnd2RcTy33uzPxXpss7TiU+pyNtknJ39QCN5gn47oD6M+1sVM+78nyw7DaD1Qvzkqv1DST5XUM0Fjq96rI7VKMAFBtVpx2alQ7lccj5Y/Bsn+ccsmjtipNO7HYaTGWeD9y/sdK7VTU9mtLvF9rCdA9mb8ns7VTDu9/Y6INPKn51tsmm3oVsHEm26YaxpmP4clybyW9QDj5vMS8jdVWOyZXH6eKZHtto+X4haA2K44eNjbnSO2UP/04C99WGurLJc9y1Fb5saQNEsN2jSaxhUtiKLjXsqyDZu3bhaidCsgYM5AYUr8HZzeEXNwO+DLmgnqB5rXEI8aYccuyAJpImXaz3jbZtHMAreybXCYnYK5pPmDiB3UcpxHBWdW1YoOZxSX/RxNj88mhaCkCtVnhJebCNK3xn6k0aqf8SMzZ6jErrPLMJc9K1FYbt0IbdJqULUWMs6DKB9y+xsU6aqfiGAYa19A2k8aYbmPMiZRHO868zLVuyG2zxhhmOZuyB9BaXHk1vMx/uuv977cTZw+fXOpwFGgxxrSkpGnvpeJSmxVWM+v7WcqkdtqAxD+7Q6sEf6vmyZHaap2Wa4NEsDWSmd8YY1uWdRznj/1ae3jUTnmQiCXGcDbOTv1dl3xvVm0bK33/xUzJ1cBr2U9w1QU9udqUPYCJhurMEvzdjrOh43q+se/Gifjbcvwl2sPSfYI8QENi9Y7+uyo8tVlh5bxH2SrUTuuUCB5GU9+3xIpA71ryrIHaah1WaQMb5+SPbCKs74+92ik/PDjD55l7oiZ/dnIJzG9foQ16cdopp5/FRI9jJA//yAGbNABMmMz4JejB+QY/kuPz035BJoLGYZbfu2fhByTlh2UyJa0R5wfZQ6JLvop/qApFbVZcXta3YbfaKQ9ShukiyWAi8b4u/PObS55VqK02aLU2SLSDN3M4MfG++HKc36V2KoDEez+U5VY30Jfjz9Cy8wQTz7dZZlNpa+lm0T2kxDAbbpP1rByplAeLy7aP4kTaua5868FZpTVG+uqqNtJXUyWPyjI4E3s7MvIm9/ppJDHhM1F2Mq0/8dxe1riSstIeLB7Ll3y/xhLXzWvJozYrfTtlvOe9ayxf7ZS/djLLPMK55lFblb6dUvImtxhJ/s3KaRWw2qko7diR0ja9wNEcntPMKiu6E2Umvx/StpdJpCXboY2lfy833CZWoiARERERKQOWZRljjFXI19jMQ8AiIiIikoUCQBEREZEyUaz5lgoARURERMpAYgHOycTnvetcrZ/ba2kOoIiIiEh1UQ+giIiISJVRACgiIiJSZRQAioiIiFQZBYAiIiIiVUYBoIiIiEiV+X8xZc5ErEVJAQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 648x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(9,5))\n",
    "ax3 = fig.add_subplot(1,1,1)\n",
    "ax3.plot(DiasdoMes, InfectadosTotalNY, color=colorcases,label = \"$C_2(t)$\",lw=linewidth)\n",
    "ax3.plot(DiasdoMes, confNY, 'o',color=colordata,label = \"Reported cases\",ms=markersize)\n",
    "ax3.legend(fontsize=legsize)\n",
    "ax3.xaxis.set_major_locator(plt.MultipleLocator(5.8))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('CasosNY.png',dpi=400)\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(9,5))\n",
    "ax4 = fig.add_subplot(1,1,1)\n",
    "ax4.plot(DiasdoMes, MortesNY, color=colordeaths,label = \"$D_2(t)$\",lw=linewidth)\n",
    "ax4.plot(DiasdoMes, mortesNY, 'o',color=colordata,label = \"Mean of reported deaths\",ms=markersize)\n",
    "ax4.legend(fontsize=legsize)\n",
    "ax4.xaxis.set_major_locator(plt.MultipleLocator(5.8))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('MortesNY.png',dpi=400)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Soluções Calculadas\n",
    "# NY\n",
    "S1=y[:,0]\n",
    "E1=y[:,2]\n",
    "I1=y[:,4]\n",
    "R1=y[:,6]\n",
    "D1=y[:,8]\n",
    "\n",
    "IRD1=I1+R1+D1\n",
    "\n",
    "#Vizinhos\n",
    "S2=y[:,1]\n",
    "E2=y[:,3]\n",
    "I2=y[:,5]\n",
    "R2=y[:,7]\n",
    "D2=y[:,9]\n",
    "\n",
    "IRD2=I2+R2+D2\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Trocando Pop 1 por Pop 2 pra usar mesma notação do artigo"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "#População 1 = Vizinhos\n",
    "#População 2 = NY\n",
    "\n",
    "S10,S20=S20,S10\n",
    "b11, b12, b21, b22 = b22, b21, b12, b11\n",
    "mu1, mu2 = mu2, mu1\n",
    "\n",
    "V1=(b21-b11)/mu1\n",
    "V2=(b22-b12)/mu2\n",
    "\n",
    "\n",
    "gamma1, gamma2= gamma2,gamma1\n",
    "\n",
    "E10, E20 = E20, E10\n",
    "I10, I20 = I20, I10\n",
    "\n",
    "S1,E1,I1,R1,D1,S2,E2,I2,R2,D2 = S2,E2,I2,R2,D2,S1,E1,I1,R1,D1\n",
    "C1=I1+R1+D1\n",
    "C2=I2+R2+D2\n",
    "t = np.linspace(0, NumDays-1, NumDays)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "Dt1=mortesViz\n",
    "Dt2=mortesNY"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "expostosViz=(confViz-shift(confViz, +1, cval=0))/(a)\n",
    "expostosViz[0]=E10\n",
    "\n",
    "St1Viz=N2-expostosViz-confViz\n",
    "#St1Viz[-1]=St1Viz[-2]\n",
    "\n",
    "\n",
    "expostosNY=(confNY-shift(confNY, +1, cval=0))/(a)\n",
    "expostosNY[0]=E20\n",
    "\n",
    "St2NY=N1-expostosNY-confNY\n",
    "#St2NY[-1]=St2NY[-2]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "8819905.3584"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plt.plot(t,St1Viz,'.',color='blue')\n",
    "plt.plot(t,S1,color='orange')\n",
    "plt.show()\n",
    "St1Viz[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Max ErroS:= 3622.00\n",
      "V1 = -3.0234326538263054e-07\n",
      "V2 = 1.9918869275064224e-05\n"
     ]
    }
   ],
   "source": [
    "ErroS=np.abs(S1[:25]-St1Viz[:25])\n",
    "print(f\"Max ErroS:= {max(ErroS):.2f}\")  \n",
    "print(f\"V1 = {V1}\")\n",
    "print(f\"V2 = {V2}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "KS(dia = 20)=860.99\n"
     ]
    }
   ],
   "source": [
    "ErroS=np.abs(S1-St1Viz)\n",
    "ErroD=np.maximum(np.abs(D1-Dt1),np.abs(D2-Dt2))\n",
    "\n",
    "KS_t=S2*(1-(1-ErroS/S1)*np.exp(-(abs(V1)*np.abs(D1-Dt1)+abs(V2)*np.abs(D2-Dt2))))\n",
    "KS_t2=S2*(1-(1-ErroS/S1)*np.exp(-((V1)*(D1-Dt1)+(V2)*(D2-Dt2))))\n",
    "\n",
    "\n",
    "#KS_t=(KS_t+KS_t2)/2\n",
    "#KS_t=KS_t2\n",
    "\n",
    "KS=0*t\n",
    "for d in t.astype(int):\n",
    "    KS[d] = max(np.abs(KS_t[:d+1]))\n",
    "plt.plot(t,KS,t,KS_t)\n",
    "plt.show()\n",
    "print(f'KS(dia = 20)={KS[21]:.2f}')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "findfont: Font family ['serif'] not found. Falling back to DejaVu Sans.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1296x648 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Erro baseado em S e E\n",
    "t = np.linspace(0, NumDays-1, NumDays)  #eixo horizontal em dias contados\n",
    "D=30\n",
    "#e_alpha=max(abs(1/4-a),abs(a-1/5))\n",
    "#logM=max(abs(np.log(1-e_alpha/a)),abs(np.log(1+e_alpha/a)))\n",
    "ErroCR2=KS[:D]  #+E20*t*np.exp(-a*t)*e_alpha+(S2[0]-S2)*logM\n",
    "\n",
    "CR1=I1[:D]+R1[:D]+D1[:D]\n",
    "CRt1=confViz[:D]\n",
    "ErroCR1=0*t[:D]\n",
    "for d in t[:D].astype(int):\n",
    "    ErroCR1[d]=max(np.abs(CR1[:d+1]-CRt1[:d+1]))\n",
    "\n",
    "CR2=I2[:D]+R2[:D]+D2[:D]\n",
    "CRt2=confNY[:D]\n",
    "\n",
    "linecolorViz='dodgerblue'\n",
    "linecolorNY='blue'\n",
    "markercolor='black'\n",
    "alfacolor='blue' \n",
    "markersize=6\n",
    "linewidth=4\n",
    "tamfonte=25\n",
    "\n",
    "Tempo=DiasdoMes[:D] #Eixo horizontal em dias do mês\n",
    "\n",
    "fig=plt.figure(figsize=(18,9))\n",
    "ax = fig.add_subplot(1,1,1)\n",
    "#ax.set_title(\"Estimate on cumulative number of infectious cases\",fontsize=tamfonte)\n",
    "\n",
    "g1,=plt.plot(Tempo,CR1,color=linecolorViz,label='$C_{1}(t)$',lw=linewidth)\n",
    "g2,=plt.plot(Tempo,CRt1,'o',color=markercolor,label='Reported cases in Group 1',ms=markersize)\n",
    "#ax.xaxis.set_major_locator(plt.MultipleLocator(2.9))\n",
    "#g3=plt.fill_between(Tempo,CR1+ErroCR1,CR1-ErroCR1,alpha=0.1,label='$\\|C_1-\\widetilde{C}_1\\|_{[0,t]}$',color=alfacolor)\n",
    "\n",
    "g4,=plt.plot(Tempo,CR2,color=linecolorNY,label='$C_{2}(t)$',lw=linewidth)\n",
    "g5,=plt.plot(Tempo,CRt2,'s',color=markercolor,label='Reported cases in Group 2',ms=markersize)\n",
    "ax.xaxis.set_major_locator(plt.MultipleLocator(2.9))\n",
    "g6=plt.fill_between(Tempo,CR2+ErroCR2,np.maximum(CR2-ErroCR2,0),alpha=0.1,label='$K_{C}(t)$',color=alfacolor)\n",
    "\n",
    "\n",
    "\n",
    "ax.legend(handles=[g1,g2,g4,g5,g6],fontsize=1.2*legsize)\n",
    "#ax.legend(handles=[g4,g5,g6],fontsize=1.2*legsize)\n",
    "\n",
    "plt.xticks(fontsize=tamfonte)\n",
    "plt.yticks(fontsize=tamfonte)\n",
    "\n",
    "#plt.text(0,10000,\"$K_{NY}(30)$\"+f\"={ErroCR2[-1]:.2f}\",fontsize=40)\n",
    "#plt.text(0,7000,\"$K_{NY}(30)/C_{NY}(30)=$\"+f\"{ErroCR2[-1]/CR2[-1]:.2f}\",fontsize=30)\n",
    "#plt.text(0,5000,\"$K_{NY}(30)/$Confirmados(30)=\"+f\"{ErroCR2[-1]/CRt2[-1]:.2f}\",fontsize=30)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('ErroEstimativa.png',dpi=500)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Dia -1 Erro C2 = 20.78% (1713.09/8245.81)\n",
      "Dia -1 Erro C1 = 9.96% (2890.93/29027.75)\n",
      "\n",
      "Dia -2 Erro C2 = 17.11% (1166.39/6815.33)\n",
      "Dia -2 Erro C1 = 12.10% (2890.93/23890.01)\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for D in range(2):\n",
    "    D=D+1\n",
    "    print(f'Dia {-D} Erro C2 = {100*ErroCR2[-D]/CR2[-D]:.2f}% ({ErroCR2[-D]:.2f}/{CR2[-D]:.2f})')\n",
    "    print(f'Dia {-D} Erro C1 = {100*ErroCR1[-D]/CR1[-D]:.2f}% ({ErroCR1[-D]:.2f}/{CR1[-D]:.2f})')\n",
    "    print()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 936x648 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Erro baseado em S e E\n",
    "t = np.linspace(0, NumDays-1, NumDays)  #eixo horizontal em dias contados\n",
    "D=30\n",
    "#e_alpha=max(abs(1/4-a),abs(a-1/5))\n",
    "#logM=max(abs(np.log(1-e_alpha/a)),abs(np.log(1+e_alpha/a)))\n",
    "ErroCR2=KS[:D]  #+E20*t*np.exp(-a*t)*e_alpha+(S2[0]-S2)*logM\n",
    "\n",
    "CR1=I1[:D]+R1[:D]+D1[:D]\n",
    "CRt1=confViz[:D]\n",
    "ErroCR1=0*t[:D]\n",
    "for d in t[:D].astype(int):\n",
    "    ErroCR1[d]=max(np.abs(CR1[:d+1]-CRt1[:d+1]))\n",
    "\n",
    "CR2=I2[:D]+R2[:D]+D2[:D]\n",
    "CRt2=confNY[:D]\n",
    "\n",
    "linecolorViz='dodgerblue'\n",
    "linecolorNY='blue'\n",
    "markercolor='black'\n",
    "alfacolor='blue' \n",
    "markersize=6\n",
    "linewidth=4\n",
    "tamfonte=25\n",
    "\n",
    "Tempo=DiasdoMes[:D] #Eixo horizontal em dias do mês\n",
    "\n",
    "fig=plt.figure(figsize=(13,9))\n",
    "ax = fig.add_subplot(1,1,1)\n",
    "#ax.set_title(\"Estimate on cumulative number of infectious cases\",fontsize=tamfonte)\n",
    "\n",
    "g1,=plt.plot(Tempo,CR1,color=linecolorViz,label='$C_{1}(t)$',lw=linewidth)\n",
    "g2,=plt.plot(Tempo,CRt1,'o',color=markercolor,label='Reported cases in Group 1',ms=markersize)\n",
    "#ax.xaxis.set_major_locator(plt.MultipleLocator(2.9))\n",
    "#g3=plt.fill_between(Tempo,CR1+ErroCR1,CR1-ErroCR1,alpha=0.1,label='$\\|C_1-\\widetilde{C}_1\\|_{[0,t]}$',color=alfacolor)\n",
    "\n",
    "g4,=plt.plot(Tempo,CR2,color=linecolorNY,label='$C_{2}(t)$',lw=linewidth)\n",
    "g5,=plt.plot(Tempo,CRt2,'s',color=markercolor,label='Reported cases in Group 2',ms=markersize)\n",
    "ax.xaxis.set_major_locator(plt.MultipleLocator(2.9))\n",
    "g6=plt.fill_between(Tempo,CR2+ErroCR2,np.maximum(CR2-ErroCR2,0),alpha=0.1,label='$K_{C}(t)$',color=alfacolor)\n",
    "\n",
    "\n",
    "\n",
    "ax.legend(handles=[g1,g2,g4,g5,g6],fontsize=1.2*legsize)\n",
    "#ax.legend(handles=[g4,g5,g6],fontsize=1.2*legsize)\n",
    "\n",
    "plt.xticks(fontsize=tamfonte)\n",
    "plt.yticks(fontsize=tamfonte)\n",
    "\n",
    "#plt.text(0,10000,\"$K_{NY}(30)$\"+f\"={ErroCR2[-1]:.2f}\",fontsize=40)\n",
    "#plt.text(0,7000,\"$K_{NY}(30)/C_{NY}(30)=$\"+f\"{ErroCR2[-1]/CR2[-1]:.2f}\",fontsize=30)\n",
    "#plt.text(0,5000,\"$K_{NY}(30)/$Confirmados(30)=\"+f\"{ErroCR2[-1]/CRt2[-1]:.2f}\",fontsize=30)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('ErroEstimativaPoster.png',dpi=500)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Petrolina-Juazeiro_-_Artigo_1a_revisa.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from scipy.integrate import odeint\n",
    "from scipy import optimize\n",
    "from scipy.optimize import curve_fit\n",
    "import matplotlib\n",
    "matplotlib.rcParams['text.usetex'] = True\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import rc\n",
    "rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})\n",
    "rc('text', usetex=True)\n",
    "from matplotlib.ticker import MultipleLocator, MaxNLocator,FuncFormatter, ScalarFormatter\n",
    "import pandas as pd\n",
    "from sklearn.metrics import mean_squared_error,r2_score, mean_absolute_error\n",
    "from __future__ import division\n",
    "from scipy.optimize import check_grad\n",
    "from scipy.optimize import differential_evolution\n",
    "import warnings\n",
    "import tensorflow as tf\n",
    "import datetime, os\n",
    "import hyperopt\n",
    "from hyperopt import fmin, tpe, hp\n",
    "from decimal import *\n",
    "import time\n",
    "import numpy as np\n",
    "from scipy.ndimage.interpolation import shift\n",
    "import matplotlib.pylab as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Ajuste com as duas populações usando média móvel de X dias para frente\n",
    "# A=Jua \n",
    "# B=Petr\n",
    "confJua=np.array([8857.00,  8881.50,  8910.70,  8949.10,  8993.50,  9031.50,  9067.30,  9098.30, \n",
    "                9127.30,  9158.30,  9194.10,  9232.30,  9267.90,  9296.30,  9319.30,  9348.30, \n",
    "                9382.30,  9439.10,  9510.30,  9584.10,  9644.50,  9702.50,  9759.50,  9823.30, \n",
    "                9893.70,  9976.30, 10056.10, 10114.30, 10173.70, 10242.30, 10313.90, 10396.70,\n",
    "                10500.10, 10588.10, 10654.50, 10721.70, 10796.30, 10860.70, 10943.90, 11035.90,\n",
    "                11122.30, 11185.10, 11235.10, 11289.30, 11355.30, 11434.70, 11522.30, 11611.90,\n",
    "                11680.10, 11736.10, 11764.50, 11838.10, 11929.30, 12028.70, 12125.10, 12226.30,\n",
    "                12283.30, 12344.30, 12409.50, 12491.90, 12587.70, 12680.50, 12755.50, 12815.70,\n",
    "                12867.10, 12908.10, 12956.70, 12999.50, 13067.30, 13123.30, 13177.10, 13236.30,\n",
    "                13314.50, 13375.10, 13435.50, 13492.30, 13529.90, 13559.10, 13594.10, 13635.10,\n",
    "                13688.10, 13750.90, 13811.70, 13855.90, 13891.90, 13927.70, 13968.50, 14008.30,\n",
    "                14054.55, 14111.55])\n",
    "\n",
    "\n",
    "confPetr=np.array([15681.00, 15722.75, 15771.35, 15830.55, 15909.15, 15968.55, 16013.75, 16060.75,\n",
    "                16116.95, 16179.95, 16258.35, 16355.55, 16438.55, 16501.95, 16563.75, 16633.55,\n",
    "                16707.15, 16791.55, 16895.15, 16978.55, 17047.95, 17115.35, 17187.75, 17281.75,\n",
    "                17390.55, 17522.55, 17633.95, 17727.55, 17802.35, 17877.35, 17950.75, 18045.95,\n",
    "                18179.15, 18290.15, 18385.35, 18477.15, 18576.55, 18701.55, 18857.95, 19073.15,\n",
    "                19260.95, 19419.55, 19545.35, 19664.15, 19772.55, 19920.15, 20067.55, 20183.35,\n",
    "                20274.95, 20350.55, 20437.75, 20582.55, 20757.95, 20992.55, 21191.55, 21339.55,\n",
    "                21462.15, 21580.15, 21698.15, 21840.55, 22030.55, 22188.55, 22320.55, 22431.55,\n",
    "                22555.95, 22632.75, 22767.15, 22945.35, 23086.55, 23189.95, 23338.15, 23469.95,\n",
    "                23603.55, 23762.55, 23960.75, 24114.35, 24226.95, 24326.55, 24424.95, 24516.35,\n",
    "                24635.95, 24791.75, 24915.75, 25015.35, 25111.15, 25213.75, 25316.15, 25440.15,\n",
    "                25593.65, 25750.32])\n",
    "\n",
    "\n",
    "\n",
    "mortesJua=np.array([160.00, 160.25, 160.65, 161.25, 161.85, 162.45, 162.85, 163.25, 163.45, 163.65,\n",
    "                  164.05, 164.45, 164.65, 165.05, 165.45, 165.85, 166.25, 167.05, 168.05, 169.05,\n",
    "                  170.05, 171.25, 172.05, 172.65, 173.65, 174.65, 175.45, 176.25, 177.05, 177.65,\n",
    "                  178.25, 179.25, 180.65, 182.05, 183.85, 185.85, 187.85, 189.45, 191.45, 193.65,\n",
    "                  195.85, 197.65, 199.65, 201.25, 202.05, 202.85, 203.65, 204.25, 204.65, 205.45,\n",
    "                  206.45, 207.65, 209.05, 210.65, 212.05, 213.05, 214.05, 214.85, 215.85, 216.65,\n",
    "                  217.45, 218.25, 219.25, 220.45, 222.05, 223.45, 224.65, 226.05, 226.85, 227.25,\n",
    "                  228.05, 228.85, 229.85, 231.05, 232.85, 234.85, 237.45, 239.85, 242.05, 244.05,\n",
    "                  245.65, 246.85, 247.85, 249.05, 249.85, 251.05, 252.05, 252.85, 253.60, 254.60])\n",
    "\n",
    "mortesPetr=np.array([190.00, 191.25, 192.45, 193.85, 195.05, 195.85, 196.25, 196.45, 196.65, 197.05,\n",
    "                  197.85, 198.65, 199.45, 200.05, 200.85, 201.65, 202.45, 203.45, 205.05, 206.65,\n",
    "                  207.85, 210.05, 212.45, 214.45, 217.25, 220.45, 223.05, 225.65, 228.25, 230.45,\n",
    "                  232.45, 234.05, 235.45, 236.65, 237.45, 239.45, 241.45, 244.85, 249.45, 253.65,\n",
    "                  256.45, 260.45, 264.45, 267.45, 271.05, 274.65, 277.25, 278.65, 280.45, 282.05,\n",
    "                  284.25, 286.65, 289.85, 293.05, 296.25, 299.05, 302.25, 304.45, 306.25, 308.25,\n",
    "                  310.65, 312.85, 315.45, 319.05, 323.25, 327.05, 330.45, 333.65, 335.65, 336.65,\n",
    "                  338.65, 340.85, 343.25, 346.25, 349.25, 351.25, 353.05, 355.25, 357.05, 359.05,\n",
    "                  362.05, 366.45, 370.25, 374.05, 378.85, 383.65, 387.65, 391.65, 396.40, 400.40])\n",
    "\n",
    "NumDays=len(confPetr)\n",
    "\n",
    "N=580000\n",
    "NJua=226200\n",
    "NPetr=353800\n",
    "\n",
    "#b11=1.72414e-09  #Meus 22 Março\n",
    "#b12=7.62700e-07\n",
    "#b21=1.74574e-06\n",
    "#b22=1.72414e-09\n",
    "#a1=0.25000\n",
    "#a2=0.25000\n",
    "#gamma1=0.25000\n",
    "#gamma2=0.25000\n",
    "#mu1 =0.00495\n",
    "#mu2 =0.00162\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "#b22=2.369026e-09  #Alison\n",
    "#b21=1.376457e-06 \n",
    "#b12=6.235606e-07 \n",
    "#b11=9.907157e-09 \n",
    "#a=0.2204123 \n",
    "#mu2=0.001319142 \n",
    "#mu1=0.003864555 \n",
    "#gamma=0.1996095\n",
    "\n",
    "\n",
    "\n",
    "#b11=1.72414e-09 #Meus 23 Mar\n",
    "#b12=7.87835e-07\n",
    "#b21=1.76040e-06\n",
    "#b22=1.72414e-09\n",
    "#a1=0.22041\n",
    "#a2=0.22041\n",
    "#gamma1=0.25000\n",
    "#gamma2=0.25000\n",
    "#mu1 =0.00499\n",
    "#mu2 =0.00168\n",
    "\n",
    "\n",
    "\n",
    "b22=4.878075e-10 \n",
    "b21=1.480169e-06 \n",
    "b12=5.770062e-07 \n",
    "b11=7.584886e-09 \n",
    "a=0.2222142 \n",
    "mu2=0.00122903 \n",
    "mu1=0.004181214 \n",
    "gamma2=0.1984055\n",
    "gamma1=0.1984055\n",
    "\n",
    "a1=a\n",
    "a2=a\n",
    "\n",
    "V1=(b21-b11)/mu1\n",
    "V2=(b22-b12)/mu2\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "S20=217233.5 \n",
    "S10=337975 \n",
    "E20=109\n",
    "E10=144\n",
    "I20=197 \n",
    "I10=300 \n",
    "R20=8500 \n",
    "R10=15191 \n",
    "D20=160 \n",
    "D10=190\n",
    "\n",
    "N1=S10+E10+I10+R10+D10\n",
    "N2=S20+E20+I20+R20+D20\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V1=0.000352190563314865\n",
      "V2=-0.0004690840683303092\n"
     ]
    }
   ],
   "source": [
    "V1=(b21-b11)/mu1\n",
    "V2=(b22-b12)/mu2\n",
    "print(f'V1={V1}\\nV2={V2}')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Método de integração"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {},
   "outputs": [],
   "source": [
    "t = np.linspace(0, NumDays-1, NumDays)  #tempo por dias\n",
    "dt = 1/10\n",
    "t1 = np.linspace(0, NumDays-1, int((NumDays-1)/dt)+1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "metadata": {},
   "outputs": [],
   "source": [
    "def SEIRD2(y,t,a11,a12,a21,a22,b1,b2,gamma1,gamma2,mu1,mu2):  \n",
    "\n",
    "    S1=y[0]\n",
    "    E1=y[2]\n",
    "    I1=y[4]\n",
    "    R1=y[6]\n",
    "    D1=y[8]\n",
    "    S2=y[1]\n",
    "    E2=y[3]\n",
    "    I2=y[5]\n",
    "    R2=y[7]\n",
    "    D2=y[9]\n",
    "    \n",
    "    V1=(a11)*I1+(a12)*I2\n",
    "    V2=(a21)*I1+(a22)*I2\n",
    "\n",
    "    dS1dt=-V1*S1\n",
    "    dE1dt=V1*S1 - b1*E1\n",
    "    dI1dt=b1*E1-(gamma1+mu1)*I1\n",
    "    dR1dt=gamma1*I1\n",
    "    dD1dt=mu1*I1\n",
    "    \n",
    "    dS2dt=-V2*S2\n",
    "    dE2dt=V2*S2 - b2*E2\n",
    "    dI2dt=b2*E2-(gamma2+mu2)*I2\n",
    "    dR2dt=gamma2*I2\n",
    "    dD2dt=mu2*I2\n",
    "       \n",
    "    \n",
    "    return [dS1dt,dS2dt,dE1dt,dE2dt,dI1dt,dI2dt,dR1dt,dR2dt,dD1dt,dD2dt]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Jac_SEIRD2(y,t,a11,a12,a21,a22,b1,b2,gamma1,gamma2,mu1,mu2):  \n",
    "    \n",
    "    S1=y[0]\n",
    "    E1=y[2]\n",
    "    I1=y[4]\n",
    "    R1=y[6]\n",
    "    D1=y[8]\n",
    "    \n",
    "    S2=y[1]\n",
    "    E2=y[3]\n",
    "    I2=y[5]\n",
    "    R2=y[7]\n",
    "    D2=y[9]\n",
    "    \n",
    "    V1=(a11)*I1+(a12)*I2\n",
    "    V2=(a21)*I1+(a22)*I2\n",
    "\n",
    "    J=[[-V1,0,0,0,-(a11)*S1,-(a12)*S1,0,0,0,0],[0,-V2,0,0,-(a21)*S2,-(a22)*S2,0,0,0,0], \n",
    "       [V1,0,-b1,0,(a11)*S1,(a12)*S1,0,0,0,0], [0,V2,0,-b2,-(a21)*S2,-(a22)*S2,0,0,0,0],\n",
    "       [0,0,b1,0,-(gamma1+mu1),0,0,0,0,0], [0,0,0,b2,0,-(gamma2+mu2),0,0,0,0],\n",
    "       [0,0,0,0,gamma1,0,0,0,0,0], [0,0,0,0,0,gamma2,0,0,0,0],\n",
    "       [0,0,0,0,mu1,0,0,0,0,0],[0,0,0,0,0,mu2,0,0,0,0]]\n",
    "    \n",
    "    return J"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Aplicação Petrolina-Juazeiro"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "metadata": {},
   "outputs": [],
   "source": [
    "DiasdoAno = np.array([])\n",
    "meses=np.array([\"Jan\",\"Feb\",\"Mar\",\"Apr\",\"May\",\"Jun\",\"Jul\",\"Aug\",\"Sep\",\"Oct\",\"Nov\",\"Dec\"])\n",
    "meseslim=np.array([31,28,31,30,31,30,31,31,30,31,30,31])\n",
    "for m in range(len(meses)):\n",
    "    for d in range(meseslim[m]):\n",
    "        DiasdoAno=np.concatenate((DiasdoAno,np.array([f\"{d+1} {meses[m]}\"])))\n",
    "d0=\"13 Feb\"\n",
    "df=\"5 Apr\"\n",
    "index0=np.where(DiasdoAno==d0)[0][0]\n",
    "TempoDias=DiasdoAno[index0: index0+NumDays]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Gráficos das soluções baseadas em dados de 1 população"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 89,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1296x720 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#a=0.2222075\n",
    "#a1=a\n",
    "#a2=a\n",
    "#mu1=0.003864555 \n",
    "mu2=0.00152903 \n",
    "\n",
    "\n",
    "t = np.linspace(0, NumDays-1, NumDays)  #tempo por dias\n",
    "y0=[S10,S20,E10,E20,I10,I20,R10,R20,D10,D20]\n",
    "sol=odeint(SEIRD2,y0,t1,args=(b11,b12,b21,b22,a1,a2,gamma1,gamma2,mu1,mu2))\n",
    "y=sol[(t/dt).astype(int)]\n",
    "CPetr= y[:,4]+y[:,6]+y[:,8]\n",
    "CJua=y[:,5]+y[:,7]+y[:,9]\n",
    "DPetr=y[:,8]\n",
    "DJua=y[:,9]\n",
    "\n",
    "legsize=22\n",
    "colorcases='blue'\n",
    "colordeaths='red'\n",
    "colordata='black'\n",
    "linewidth=4\n",
    "markersize=4\n",
    "fontaxis=15\n",
    "P=8.9\n",
    "\n",
    "tamfonte=25\n",
    "fig=plt.figure(figsize=(18,10))\n",
    "t=TempoDias\n",
    "ax1 = fig.add_subplot(2,2,1)\n",
    "ax1.plot(t, CPetr, color=colorcases,label = \"$C_1(t)$\",lw=linewidth)\n",
    "ax1.plot(t, confPetr, 'o',color=colordata,label = \"Reported cases\",ms=markersize)\n",
    "ax1.legend(fontsize=legsize)\n",
    "ax1.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "#ax1.set_title(\"(a) Infectious Cases in the neighbouring Counties\",fontsize=tamfonte)\n",
    "\n",
    "\n",
    "ax2 = fig.add_subplot(2,2,2)\n",
    "ax2.plot(t, DPetr, color=colordeaths,label = \"$D_1(t)$\",lw=linewidth)\n",
    "ax2.plot(t, mortesPetr, 'o',color=colordata,label = \"Mean of reported deaths\",ms=markersize)\n",
    "ax2.legend(fontsize=legsize)\n",
    "ax2.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "#ax2.set_title(\"(b) Deaths in the neighbouring Counties\",fontsize=tamfonte)\n",
    "\n",
    "ax3 = fig.add_subplot(2,2,3)\n",
    "ax3.plot(t, CJua, color=colorcases,label = \"$C_2(t)$\",lw=linewidth)\n",
    "ax3.plot(t, confJua, 'o',color=colordata,label = \"Reported cases\",ms=markersize)\n",
    "ax3.legend(fontsize=legsize)\n",
    "ax3.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "#ax3.set_title(\"(c) Infectious cases in NY County\",fontsize=tamfonte)\n",
    "\n",
    "ax4 = fig.add_subplot(2,2,4)\n",
    "ax4.plot(t, DJua, color=colordeaths,label = \"$D_2(t)$\",lw=linewidth)\n",
    "ax4.plot(t, mortesJua, 'o',color=colordata,label = \"Mean of reported deaths\",ms=markersize)\n",
    "ax4.legend(fontsize=legsize)\n",
    "ax4.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "#ax4.set_xlim([0,xmax])\n",
    "#ax4.set_ylim([0,550])\n",
    "#ax4.set_title(f\"(d) Deaths in NY County\",fontsize=tamfonte)\n",
    "\n",
    "\n",
    "\n",
    "#fig.subplots_adjust(bottom=0.05, right=1, top=0.97, left=0.05)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('AjustePetrolina.png',dpi=400)\n",
    "\n",
    "\n",
    "t = np.linspace(0, NumDays-1, NumDays)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 90,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Soluções Calculadas\n",
    "# NY\n",
    "S1=y[:,0]\n",
    "E1=y[:,2]\n",
    "I1=y[:,4]\n",
    "R1=y[:,6]\n",
    "D1=y[:,8]\n",
    "\n",
    "C1=I1+R1+D1\n",
    "\n",
    "#Vizinhos\n",
    "S2=y[:,1]\n",
    "E2=y[:,3]\n",
    "I2=y[:,5]\n",
    "R2=y[:,7]\n",
    "D2=y[:,9]\n",
    "\n",
    "C2=I2+R2+D2\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 91,
   "metadata": {},
   "outputs": [],
   "source": [
    "Dt1=mortesPetr #petrolina\n",
    "Dt2=mortesJua\n",
    "\n",
    "Ct1=confPetr #petrolina\n",
    "Ct2=confJua\n",
    "\n",
    "Et2=(Ct2-shift(Ct2, +1, cval=0))/(a)\n",
    "Et2[0]=E20\n",
    "St2=N2-Et2-Ct2\n",
    "\n",
    "\n",
    "\n",
    "Et1=(Ct1-shift(Ct1, +1, cval=0))/(a)\n",
    "Et1[0]=E10\n",
    "St1=N1-Et1-Ct1\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 92,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "t=TempoDias\n",
    "colorcases='dodgerblue'\n",
    "markersize=3.5\n",
    "P=12.7\n",
    "fig=plt.figure(figsize=(9,5))\n",
    "ax1 = fig.add_subplot(1,1,1)\n",
    "ax1.plot(t,C1, color=colorcases,label = \"$C_1(t)$\",lw=linewidth)\n",
    "ax1.plot(t, Ct1, 'o',color=colordata,label = \"Reported cases \",ms=markersize)\n",
    "ax1.legend(fontsize=legsize)\n",
    "ax1.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('CasosPetr.png',dpi=500)\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 93,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "colordeaths='tomato'\n",
    "fig=plt.figure(figsize=(9,5))\n",
    "ax2 = fig.add_subplot(1,1,1)\n",
    "ax2.plot(t, D1, color=colordeaths,label = \"$D_1(t)$\",lw=linewidth)\n",
    "ax2.plot(t, Dt1, 'o',color=colordata,label = \"Mean of reported deaths\",ms=markersize)\n",
    "ax2.legend(fontsize=legsize)\n",
    "ax2.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('MortesPetr.png',dpi=500)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 94,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "t=TempoDias\n",
    "colorcases='dodgerblue'\n",
    "markersize=3.5\n",
    "fig=plt.figure(figsize=(9,5))\n",
    "ax1 = fig.add_subplot(1,1,1)\n",
    "ax1.plot(t,C2, color=colorcases,label = \"$C_2(t)$\",lw=linewidth)\n",
    "ax1.plot(t, Ct2, 'o',color=colordata,label = \"Reported cases \",ms=markersize)\n",
    "ax1.legend(fontsize=legsize)\n",
    "ax1.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('CasosJua.png',dpi=500)\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 95,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "colordeaths='tomato'\n",
    "fig=plt.figure(figsize=(9,5))\n",
    "ax2 = fig.add_subplot(1,1,1)\n",
    "ax2.plot(t, D2, color=colordeaths,label = \"$D_2(t)$\",lw=linewidth)\n",
    "ax2.plot(t, Dt2, 'o',color=colordata,label = \"Mean of reported deaths\",ms=markersize)\n",
    "ax2.legend(fontsize=legsize)\n",
    "ax2.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('MortesJua.png',dpi=500)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 100,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "t = np.linspace(0, NumDays-1, NumDays)\n",
    "ErroS=np.abs(S1-St1)\n",
    "#ErroD=np.maximum(np.abs(D1-Dt1),np.abs(D2-Dt2))\n",
    "KS_t=S2*(1-(1-ErroS/S1)*np.exp(-(abs(V1)*np.abs(D1-Dt1)+abs(V2)*np.abs(D2-Dt2))))\n",
    "KS_t2=S2*(1-(1-ErroS/S1)*np.exp(-((V1)*(D1-Dt1)+(V2)*(D2-Dt2))))\n",
    "#KS_t=St2NY*(1-(S1/St1Viz)*np.exp(-(abs(V1)*np.abs(D1-Dt1)+abs(V2)*np.abs(D2-Dt2))))\n",
    "\n",
    "KS_t=(KS_t+KS_t2)/2\n",
    "\n",
    "KS=0*t\n",
    "for d in t.astype(int):\n",
    "    KS[d] = max(np.abs(KS_t[:d+1]))\n",
    "plt.plot(t,KS,KS_t)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 101,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 864x504 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12,7))\n",
    "ErroScumulative=0*ErroS\n",
    "for d in t.astype(int):\n",
    "    ErroScumulative[d] = max(ErroS[:d+1])\n",
    "    \n",
    "fig=plt.figure(figsize=(15,8))\n",
    "ax = fig.add_subplot(1,1,1)\n",
    "ax.plot(TempoDias,S1,color='b')\n",
    "ax.plot(TempoDias,St1,'.',color='r')\n",
    "ax.plot(TempoDias,S1+ErroScumulative,S1-ErroScumulative,linestyle='dashed',color='g')\n",
    "ax.fill_between(TempoDias,S1+ErroScumulative,S1-ErroScumulative,alpha=0.2)\n",
    "ax.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "ax.set_title('Suscetíveis - Petrolina',fontsize=20)\n",
    "plt.xticks(fontsize=20)\n",
    "plt.yticks(fontsize=15)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 102,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1440x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Erro baseado em S e E\n",
    "t = np.linspace(0, NumDays-1, NumDays)  #eixo horizontal em dias contados\n",
    "\n",
    "e_alpha=max(abs(1/4-a),abs(a-1/5))\n",
    "logM=max(abs(np.log(1-e_alpha/a)),abs(np.log(1+e_alpha/a)))\n",
    "ErroC2=0*t\n",
    "ErroC2=KS #+E20*t*np.exp(-a*t)*e_alpha#+(S2[0]-S2)*logM\n",
    "\n",
    "ErroC1=0*t\n",
    "for d in t.astype(int):\n",
    "    ErroC1[d]=max(np.abs(C1[:d+1]-Ct1[:d+1]))\n",
    "\n",
    "\n",
    "linecolorPetr='dodgerblue'\n",
    "linecolorJua='blue'\n",
    "markercolor='black'\n",
    "alfacolor='blue' \n",
    "markersize=6\n",
    "linewidth=4\n",
    "tamfonte=25\n",
    "\n",
    "P=8.9\n",
    "\n",
    "Tempo=TempoDias #Eixo horizontal em dias do mês\n",
    "\n",
    "fig=plt.figure(figsize=(20,10))\n",
    "ax = fig.add_subplot(1,1,1)\n",
    "\n",
    "g1,=plt.plot(Tempo,C1,color=linecolorPetr,label='$C_{1}(t)$',lw=linewidth)\n",
    "g2,=plt.plot(Tempo,Ct1,'o',color=markercolor,label='Reported cases in Group 1',ms=markersize)\n",
    "g4,=plt.plot(Tempo,C2,color=linecolorJua,label='$C_{2}(t)$',lw=linewidth)\n",
    "g5,=plt.plot(Tempo,Ct2,'s',color=markercolor,label='Reported cases in Group 2',ms=markersize)\n",
    "g6=plt.fill_between(Tempo,C2+ErroC2,np.maximum(C2-ErroC2,0),alpha=0.1,label='$K_{C}(t)$',color=alfacolor)\n",
    "\n",
    "ax.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "ax.legend(handles=[g1,g2,g4,g5,g6],fontsize=1.2*legsize)\n",
    "\n",
    "plt.xticks(fontsize=tamfonte)\n",
    "plt.yticks(fontsize=tamfonte)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('ErroEstimativaPetrJua.png',dpi=600)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 108,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Erro C2 = 10.09%\n",
      "Erro C1 = 5.99%\n"
     ]
    }
   ],
   "source": [
    "print(f'Erro C2 = {100*ErroC2[-1]/C2[-1]:.2f}%')\n",
    "print(f'Erro C1 = {100*ErroC1[-1]/C1[-1]:.2f}%')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 109,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "23655.00944322853"
      ]
     },
     "execution_count": 109,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "C2[-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 110,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2386.1369572074345"
      ]
     },
     "execution_count": 110,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ErroC2[-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 107,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "14111.55"
      ]
     },
     "execution_count": 107,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Ct2[-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Petrolina-Juazeiro_-_Artigo_2a_revisa.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from scipy.integrate import odeint\n",
    "from scipy import optimize\n",
    "from scipy.optimize import curve_fit\n",
    "import matplotlib\n",
    "matplotlib.rcParams['text.usetex'] = True\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import rc\n",
    "rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})\n",
    "rc('text', usetex=True)\n",
    "from matplotlib.ticker import MultipleLocator, MaxNLocator,FuncFormatter, ScalarFormatter\n",
    "import pandas as pd\n",
    "from sklearn.metrics import mean_squared_error,r2_score, mean_absolute_error\n",
    "from __future__ import division\n",
    "from scipy.optimize import check_grad\n",
    "from scipy.optimize import differential_evolution\n",
    "import warnings\n",
    "import tensorflow as tf\n",
    "import datetime, os\n",
    "import hyperopt\n",
    "from hyperopt import fmin, tpe, hp\n",
    "from decimal import *\n",
    "import time\n",
    "import numpy as np\n",
    "from scipy.ndimage.interpolation import shift\n",
    "import matplotlib.pylab as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Ajuste com as duas populações usando média móvel de X dias para frente\n",
    "# A=Jua \n",
    "# B=Petr\n",
    "confJua=np.array([8857.00,  8881.50,  8910.70,  8949.10,  8993.50,  9031.50,  9067.30,  9098.30, \n",
    "                9127.30,  9158.30,  9194.10,  9232.30,  9267.90,  9296.30,  9319.30,  9348.30, \n",
    "                9382.30,  9439.10,  9510.30,  9584.10,  9644.50,  9702.50,  9759.50,  9823.30, \n",
    "                9893.70,  9976.30, 10056.10, 10114.30, 10173.70, 10242.30, 10313.90, 10396.70,\n",
    "                10500.10, 10588.10, 10654.50, 10721.70, 10796.30, 10860.70, 10943.90, 11035.90,\n",
    "                11122.30, 11185.10, 11235.10, 11289.30, 11355.30, 11434.70, 11522.30, 11611.90,\n",
    "                11680.10, 11736.10, 11764.50, 11838.10, 11929.30, 12028.70, 12125.10, 12226.30,\n",
    "                12283.30, 12344.30, 12409.50, 12491.90, 12587.70, 12680.50, 12755.50, 12815.70,\n",
    "                12867.10, 12908.10, 12956.70, 12999.50, 13067.30, 13123.30, 13177.10, 13236.30,\n",
    "                13314.50, 13375.10, 13435.50, 13492.30, 13529.90, 13559.10, 13594.10, 13635.10,\n",
    "                13688.10, 13750.90, 13811.70, 13855.90, 13891.90, 13927.70, 13968.50, 14008.30,\n",
    "                14054.55, 14111.55])\n",
    "\n",
    "\n",
    "confPetr=np.array([15681.00, 15722.75, 15771.35, 15830.55, 15909.15, 15968.55, 16013.75, 16060.75,\n",
    "                16116.95, 16179.95, 16258.35, 16355.55, 16438.55, 16501.95, 16563.75, 16633.55,\n",
    "                16707.15, 16791.55, 16895.15, 16978.55, 17047.95, 17115.35, 17187.75, 17281.75,\n",
    "                17390.55, 17522.55, 17633.95, 17727.55, 17802.35, 17877.35, 17950.75, 18045.95,\n",
    "                18179.15, 18290.15, 18385.35, 18477.15, 18576.55, 18701.55, 18857.95, 19073.15,\n",
    "                19260.95, 19419.55, 19545.35, 19664.15, 19772.55, 19920.15, 20067.55, 20183.35,\n",
    "                20274.95, 20350.55, 20437.75, 20582.55, 20757.95, 20992.55, 21191.55, 21339.55,\n",
    "                21462.15, 21580.15, 21698.15, 21840.55, 22030.55, 22188.55, 22320.55, 22431.55,\n",
    "                22555.95, 22632.75, 22767.15, 22945.35, 23086.55, 23189.95, 23338.15, 23469.95,\n",
    "                23603.55, 23762.55, 23960.75, 24114.35, 24226.95, 24326.55, 24424.95, 24516.35,\n",
    "                24635.95, 24791.75, 24915.75, 25015.35, 25111.15, 25213.75, 25316.15, 25440.15,\n",
    "                25593.65, 25750.32])\n",
    "\n",
    "\n",
    "\n",
    "mortesJua=np.array([160.00, 160.25, 160.65, 161.25, 161.85, 162.45, 162.85, 163.25, 163.45, 163.65,\n",
    "                  164.05, 164.45, 164.65, 165.05, 165.45, 165.85, 166.25, 167.05, 168.05, 169.05,\n",
    "                  170.05, 171.25, 172.05, 172.65, 173.65, 174.65, 175.45, 176.25, 177.05, 177.65,\n",
    "                  178.25, 179.25, 180.65, 182.05, 183.85, 185.85, 187.85, 189.45, 191.45, 193.65,\n",
    "                  195.85, 197.65, 199.65, 201.25, 202.05, 202.85, 203.65, 204.25, 204.65, 205.45,\n",
    "                  206.45, 207.65, 209.05, 210.65, 212.05, 213.05, 214.05, 214.85, 215.85, 216.65,\n",
    "                  217.45, 218.25, 219.25, 220.45, 222.05, 223.45, 224.65, 226.05, 226.85, 227.25,\n",
    "                  228.05, 228.85, 229.85, 231.05, 232.85, 234.85, 237.45, 239.85, 242.05, 244.05,\n",
    "                  245.65, 246.85, 247.85, 249.05, 249.85, 251.05, 252.05, 252.85, 253.60, 254.60])\n",
    "\n",
    "mortesPetr=np.array([190.00, 191.25, 192.45, 193.85, 195.05, 195.85, 196.25, 196.45, 196.65, 197.05,\n",
    "                  197.85, 198.65, 199.45, 200.05, 200.85, 201.65, 202.45, 203.45, 205.05, 206.65,\n",
    "                  207.85, 210.05, 212.45, 214.45, 217.25, 220.45, 223.05, 225.65, 228.25, 230.45,\n",
    "                  232.45, 234.05, 235.45, 236.65, 237.45, 239.45, 241.45, 244.85, 249.45, 253.65,\n",
    "                  256.45, 260.45, 264.45, 267.45, 271.05, 274.65, 277.25, 278.65, 280.45, 282.05,\n",
    "                  284.25, 286.65, 289.85, 293.05, 296.25, 299.05, 302.25, 304.45, 306.25, 308.25,\n",
    "                  310.65, 312.85, 315.45, 319.05, 323.25, 327.05, 330.45, 333.65, 335.65, 336.65,\n",
    "                  338.65, 340.85, 343.25, 346.25, 349.25, 351.25, 353.05, 355.25, 357.05, 359.05,\n",
    "                  362.05, 366.45, 370.25, 374.05, 378.85, 383.65, 387.65, 391.65, 396.40, 400.40])\n",
    "\n",
    "NumDays=len(confPetr)\n",
    "\n",
    "N=580000\n",
    "NJua=226200\n",
    "NPetr=353800\n",
    "\n",
    "\n",
    "#====2a revisão======\n",
    "\n",
    "b22=3.269971e-07 \n",
    "b21=3.325242e-07 \n",
    "b12=3.174329e-07 \n",
    "b11=3.364642e-07 \n",
    "a= 0.3 \n",
    "mu2=0.002563079 \n",
    "mu1=0.003744128 \n",
    "gamma=0.1570599 \n",
    "E20=296.0257 \n",
    "E10=296.4609\n",
    "\n",
    "gamma1=gamma\n",
    "gamma2=gamma\n",
    "a1=a\n",
    "a2=a\n",
    "\n",
    "V1=(b21-b11)/mu1\n",
    "V2=(b22-b12)/mu2\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "S20= 217047 \n",
    "S10=337822.5 \n",
    "E20=296.0257 \n",
    "E10=296.4609 \n",
    "I20=143 \n",
    "I10=207 \n",
    "R20=8554 \n",
    "R10=15284 \n",
    "D20=160 \n",
    "D10=190\n",
    "\n",
    "N1=S10+E10+I10+R10+D10\n",
    "N2=S20+E20+I20+R20+D20\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "V1=-1.0523144507880127e-06\n",
      "V2=3.731527588498064e-06\n"
     ]
    }
   ],
   "source": [
    "V1=(b21-b11)/mu1\n",
    "V2=(b22-b12)/mu2\n",
    "print(f'V1={V1}\\nV2={V2}')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Método de integração"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "t = np.linspace(0, NumDays-1, NumDays)  #tempo por dias\n",
    "dt = 1/10\n",
    "t1 = np.linspace(0, NumDays-1, int((NumDays-1)/dt)+1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def SEIRD2(y,t,a11,a12,a21,a22,b1,b2,gamma1,gamma2,mu1,mu2):  \n",
    "\n",
    "    S1=y[0]\n",
    "    E1=y[2]\n",
    "    I1=y[4]\n",
    "    R1=y[6]\n",
    "    D1=y[8]\n",
    "    S2=y[1]\n",
    "    E2=y[3]\n",
    "    I2=y[5]\n",
    "    R2=y[7]\n",
    "    D2=y[9]\n",
    "    \n",
    "    V1=(a11)*I1+(a12)*I2\n",
    "    V2=(a21)*I1+(a22)*I2\n",
    "\n",
    "    dS1dt=-V1*S1\n",
    "    dE1dt=V1*S1 - b1*E1\n",
    "    dI1dt=b1*E1-(gamma1+mu1)*I1\n",
    "    dR1dt=gamma1*I1\n",
    "    dD1dt=mu1*I1\n",
    "    \n",
    "    dS2dt=-V2*S2\n",
    "    dE2dt=V2*S2 - b2*E2\n",
    "    dI2dt=b2*E2-(gamma2+mu2)*I2\n",
    "    dR2dt=gamma2*I2\n",
    "    dD2dt=mu2*I2\n",
    "       \n",
    "    \n",
    "    return [dS1dt,dS2dt,dE1dt,dE2dt,dI1dt,dI2dt,dR1dt,dR2dt,dD1dt,dD2dt]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def Jac_SEIRD2(y,t,a11,a12,a21,a22,b1,b2,gamma1,gamma2,mu1,mu2):  \n",
    "    \n",
    "    S1=y[0]\n",
    "    E1=y[2]\n",
    "    I1=y[4]\n",
    "    R1=y[6]\n",
    "    D1=y[8]\n",
    "    \n",
    "    S2=y[1]\n",
    "    E2=y[3]\n",
    "    I2=y[5]\n",
    "    R2=y[7]\n",
    "    D2=y[9]\n",
    "    \n",
    "    V1=(a11)*I1+(a12)*I2\n",
    "    V2=(a21)*I1+(a22)*I2\n",
    "\n",
    "    J=[[-V1,0,0,0,-(a11)*S1,-(a12)*S1,0,0,0,0],[0,-V2,0,0,-(a21)*S2,-(a22)*S2,0,0,0,0], \n",
    "       [V1,0,-b1,0,(a11)*S1,(a12)*S1,0,0,0,0], [0,V2,0,-b2,-(a21)*S2,-(a22)*S2,0,0,0,0],\n",
    "       [0,0,b1,0,-(gamma1+mu1),0,0,0,0,0], [0,0,0,b2,0,-(gamma2+mu2),0,0,0,0],\n",
    "       [0,0,0,0,gamma1,0,0,0,0,0], [0,0,0,0,0,gamma2,0,0,0,0],\n",
    "       [0,0,0,0,mu1,0,0,0,0,0],[0,0,0,0,0,mu2,0,0,0,0]]\n",
    "    \n",
    "    return J"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Aplicação Petrolina-Juazeiro"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "DiasdoAno = np.array([])\n",
    "meses=np.array([\"Jan\",\"Feb\",\"Mar\",\"Apr\",\"May\",\"Jun\",\"Jul\",\"Aug\",\"Sep\",\"Oct\",\"Nov\",\"Dec\"])\n",
    "meseslim=np.array([31,28,31,30,31,30,31,31,30,31,30,31])\n",
    "for m in range(len(meses)):\n",
    "    for d in range(meseslim[m]):\n",
    "        DiasdoAno=np.concatenate((DiasdoAno,np.array([f\"{d+1} {meses[m]}\"])))\n",
    "d0=\"13 Feb\"\n",
    "df=\"5 Apr\"\n",
    "index0=np.where(DiasdoAno==d0)[0][0]\n",
    "TempoDias=DiasdoAno[index0: index0+NumDays]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Gráficos das soluções baseadas em dados de 1 população"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "findfont: Font family ['serif'] not found. Falling back to DejaVu Sans.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1296x720 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "t = np.linspace(0, NumDays-1, NumDays)  #tempo por dias\n",
    "y0=[S10,S20,E10,E20,I10,I20,R10,R20,D10,D20]\n",
    "sol=odeint(SEIRD2,y0,t1,args=(b11,b12,b21,b22,a1,a2,gamma1,gamma2,mu1,mu2))\n",
    "y=sol[(t/dt).astype(int)]\n",
    "CPetr= y[:,4]+y[:,6]+y[:,8]\n",
    "CJua=y[:,5]+y[:,7]+y[:,9]\n",
    "DPetr=y[:,8]\n",
    "DJua=y[:,9]\n",
    "\n",
    "legsize=22\n",
    "colorcases='blue'\n",
    "colordeaths='red'\n",
    "colordata='black'\n",
    "linewidth=4\n",
    "markersize=4\n",
    "fontaxis=15\n",
    "P=8.9\n",
    "\n",
    "tamfonte=25\n",
    "fig=plt.figure(figsize=(18,10))\n",
    "t=TempoDias\n",
    "ax1 = fig.add_subplot(2,2,1)\n",
    "ax1.plot(t, CPetr, color=colorcases,label = \"$C_1(t)$\",lw=linewidth)\n",
    "ax1.plot(t, confPetr, 'o',color=colordata,label = \"Reported cases\",ms=markersize)\n",
    "ax1.legend(fontsize=legsize)\n",
    "ax1.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "#ax1.set_title(\"(a) Infectious Cases in the neighbouring Counties\",fontsize=tamfonte)\n",
    "\n",
    "\n",
    "ax2 = fig.add_subplot(2,2,2)\n",
    "ax2.plot(t, DPetr, color=colordeaths,label = \"$D_1(t)$\",lw=linewidth)\n",
    "ax2.plot(t, mortesPetr, 'o',color=colordata,label = \"Mean of reported deaths\",ms=markersize)\n",
    "ax2.legend(fontsize=legsize)\n",
    "ax2.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "#ax2.set_title(\"(b) Deaths in the neighbouring Counties\",fontsize=tamfonte)\n",
    "\n",
    "ax3 = fig.add_subplot(2,2,3)\n",
    "ax3.plot(t, CJua, color=colorcases,label = \"$C_2(t)$\",lw=linewidth)\n",
    "ax3.plot(t, confJua, 'o',color=colordata,label = \"Reported cases\",ms=markersize)\n",
    "ax3.legend(fontsize=legsize)\n",
    "ax3.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "#ax3.set_title(\"(c) Infectious cases in NY County\",fontsize=tamfonte)\n",
    "\n",
    "ax4 = fig.add_subplot(2,2,4)\n",
    "ax4.plot(t, DJua, color=colordeaths,label = \"$D_2(t)$\",lw=linewidth)\n",
    "ax4.plot(t, mortesJua, 'o',color=colordata,label = \"Mean of reported deaths\",ms=markersize)\n",
    "ax4.legend(fontsize=legsize)\n",
    "ax4.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "#ax4.set_xlim([0,xmax])\n",
    "#ax4.set_ylim([0,550])\n",
    "#ax4.set_title(f\"(d) Deaths in NY County\",fontsize=tamfonte)\n",
    "\n",
    "\n",
    "\n",
    "#fig.subplots_adjust(bottom=0.05, right=1, top=0.97, left=0.05)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('AjustePetrolina.png',dpi=400)\n",
    "\n",
    "\n",
    "t = np.linspace(0, NumDays-1, NumDays)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Soluções Calculadas\n",
    "# NY\n",
    "S1=y[:,0]\n",
    "E1=y[:,2]\n",
    "I1=y[:,4]\n",
    "R1=y[:,6]\n",
    "D1=y[:,8]\n",
    "\n",
    "C1=I1+R1+D1\n",
    "\n",
    "#Vizinhos\n",
    "S2=y[:,1]\n",
    "E2=y[:,3]\n",
    "I2=y[:,5]\n",
    "R2=y[:,7]\n",
    "D2=y[:,9]\n",
    "\n",
    "C2=I2+R2+D2\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "Dt1=mortesPetr #petrolina\n",
    "Dt2=mortesJua\n",
    "\n",
    "Ct1=confPetr #petrolina\n",
    "Ct2=confJua\n",
    "\n",
    "Et2=(Ct2-shift(Ct2, +1, cval=0))/(a)\n",
    "Et2[0]=E20\n",
    "St2=N2-Et2-Ct2\n",
    "\n",
    "\n",
    "\n",
    "Et1=(Ct1-shift(Ct1, +1, cval=0))/(a)\n",
    "Et1[0]=E10\n",
    "St1=N1-Et1-Ct1\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "t=TempoDias\n",
    "colorcases='dodgerblue'\n",
    "markersize=3.5\n",
    "P=12.7\n",
    "fig=plt.figure(figsize=(9,5))\n",
    "ax1 = fig.add_subplot(1,1,1)\n",
    "ax1.plot(t,C1, color=colorcases,label = \"$C_1(t)$\",lw=linewidth)\n",
    "ax1.plot(t, Ct1, 'o',color=colordata,label = \"Reported cases \",ms=markersize)\n",
    "ax1.legend(fontsize=legsize)\n",
    "ax1.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('CasosPetr.png',dpi=500)\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "colordeaths='tomato'\n",
    "fig=plt.figure(figsize=(9,5))\n",
    "ax2 = fig.add_subplot(1,1,1)\n",
    "ax2.plot(t, D1, color=colordeaths,label = \"$D_1(t)$\",lw=linewidth)\n",
    "ax2.plot(t, Dt1, 'o',color=colordata,label = \"Mean of reported deaths\",ms=markersize)\n",
    "ax2.legend(fontsize=legsize)\n",
    "ax2.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('MortesPetr.png',dpi=500)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "t=TempoDias\n",
    "colorcases='dodgerblue'\n",
    "markersize=3.5\n",
    "fig=plt.figure(figsize=(9,5))\n",
    "ax1 = fig.add_subplot(1,1,1)\n",
    "ax1.plot(t,C2, color=colorcases,label = \"$C_2(t)$\",lw=linewidth)\n",
    "ax1.plot(t, Ct2, 'o',color=colordata,label = \"Reported cases \",ms=markersize)\n",
    "ax1.legend(fontsize=legsize)\n",
    "ax1.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('CasosJua.png',dpi=500)\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "colordeaths='tomato'\n",
    "fig=plt.figure(figsize=(9,5))\n",
    "ax2 = fig.add_subplot(1,1,1)\n",
    "ax2.plot(t, D2, color=colordeaths,label = \"$D_2(t)$\",lw=linewidth)\n",
    "ax2.plot(t, Dt2, 'o',color=colordata,label = \"Mean of reported deaths\",ms=markersize)\n",
    "ax2.legend(fontsize=legsize)\n",
    "ax2.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "plt.xticks(fontsize=fontaxis)\n",
    "plt.yticks(fontsize=fontaxis)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('MortesJua.png',dpi=500)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "t = np.linspace(0, NumDays-1, NumDays)\n",
    "ErroS=np.abs(S1-St1)\n",
    "#ErroD=np.maximum(np.abs(D1-Dt1),np.abs(D2-Dt2))\n",
    "KS_t=S2*(1-(1-ErroS/S1)*np.exp(-(abs(V1)*np.abs(D1-Dt1)+abs(V2)*np.abs(D2-Dt2))))\n",
    "#KS_t2=S2*(1-(1-ErroS/S1)*np.exp(-((V1)*(D1-Dt1)+(V2)*(D2-Dt2))))\n",
    "#KS_t=St2NY*(1-(S1/St1Viz)*np.exp(-(abs(V1)*np.abs(D1-Dt1)+abs(V2)*np.abs(D2-Dt2))))\n",
    "\n",
    "#KS_t=(KS_t+KS_t2)/2\n",
    "\n",
    "KS=0*t\n",
    "for d in t.astype(int):\n",
    "    KS[d] = max(np.abs(KS_t[:d+1]))\n",
    "plt.plot(t,KS,KS_t)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 864x504 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12,7))\n",
    "ErroScumulative=0*ErroS\n",
    "for d in t.astype(int):\n",
    "    ErroScumulative[d] = max(ErroS[:d+1])\n",
    "    \n",
    "fig=plt.figure(figsize=(15,8))\n",
    "ax = fig.add_subplot(1,1,1)\n",
    "ax.plot(TempoDias,S1,color='b')\n",
    "ax.plot(TempoDias,St1,'.',color='r')\n",
    "ax.plot(TempoDias,S1+ErroScumulative,S1-ErroScumulative,linestyle='dashed',color='g')\n",
    "ax.fill_between(TempoDias,S1+ErroScumulative,S1-ErroScumulative,alpha=0.2)\n",
    "ax.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "ax.set_title('Suscetíveis - Petrolina',fontsize=20)\n",
    "plt.xticks(fontsize=20)\n",
    "plt.yticks(fontsize=15)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "findfont: Font family ['serif'] not found. Falling back to DejaVu Sans.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1440x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Erro baseado em S e E\n",
    "t = np.linspace(0, NumDays-1, NumDays)  #eixo horizontal em dias contados\n",
    "\n",
    "e_alpha=max(abs(1/4-a),abs(a-1/5))\n",
    "logM=max(abs(np.log(1-e_alpha/a)),abs(np.log(1+e_alpha/a)))\n",
    "ErroC2=0*t\n",
    "ErroC2=KS #+E20*t*np.exp(-a*t)*e_alpha#+(S2[0]-S2)*logM\n",
    "\n",
    "ErroC1=0*t\n",
    "for d in t.astype(int):\n",
    "    ErroC1[d]=max(np.abs(C1[:d+1]-Ct1[:d+1]))\n",
    "\n",
    "\n",
    "linecolorPetr='dodgerblue'\n",
    "linecolorJua='blue'\n",
    "markercolor='black'\n",
    "alfacolor='blue' \n",
    "markersize=6\n",
    "linewidth=4\n",
    "tamfonte=25\n",
    "\n",
    "P=8.9\n",
    "\n",
    "Tempo=TempoDias #Eixo horizontal em dias do mês\n",
    "\n",
    "fig=plt.figure(figsize=(20,10))\n",
    "ax = fig.add_subplot(1,1,1)\n",
    "\n",
    "g1,=plt.plot(Tempo,C1,color=linecolorPetr,label='$C_{1}(t)$',lw=linewidth)\n",
    "g2,=plt.plot(Tempo,Ct1,'o',color=markercolor,label='Reported cases in Group 1',ms=markersize)\n",
    "g4,=plt.plot(Tempo,C2,color=linecolorJua,label='$C_{2}(t)$',lw=linewidth)\n",
    "g5,=plt.plot(Tempo,Ct2,'s',color=markercolor,label='Reported cases in Group 2',ms=markersize)\n",
    "g6=plt.fill_between(Tempo,C2+ErroC2,np.maximum(C2-ErroC2,0),alpha=0.1,label='$K_{C}(t)$',color=alfacolor)\n",
    "\n",
    "ax.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "ax.legend(handles=[g1,g2,g4,g5,g6],fontsize=1.2*legsize)\n",
    "\n",
    "plt.xticks(fontsize=tamfonte)\n",
    "plt.yticks(fontsize=tamfonte)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('ErroEstimativaPetrJua.png',dpi=500)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Erro C2 = 3.26% (513.67/15770.29)\n",
      "Erro C1 = 2.16% (566.01/26232.68)\n"
     ]
    }
   ],
   "source": [
    "print(f'Erro C2 = {100*ErroC2[-1]/C2[-1]:.2f}% ({ErroC2[-1]:.2f}/{C2[-1]:.2f})')\n",
    "print(f'Erro C1 = {100*ErroC1[-1]/C1[-1]:.2f}% ({ErroC1[-1]:.2f}/{C1[-1]:.2f})')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "14111.55"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Ct2[-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "11.754481810266164"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "100*(C2[-1]-Ct2[-1])/Ct2[-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 936x648 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Erro baseado em S e E\n",
    "t = np.linspace(0, NumDays-1, NumDays)  #eixo horizontal em dias contados\n",
    "\n",
    "e_alpha=max(abs(1/4-a),abs(a-1/5))\n",
    "logM=max(abs(np.log(1-e_alpha/a)),abs(np.log(1+e_alpha/a)))\n",
    "ErroC2=0*t\n",
    "ErroC2=KS #+E20*t*np.exp(-a*t)*e_alpha#+(S2[0]-S2)*logM\n",
    "\n",
    "ErroC1=0*t\n",
    "for d in t.astype(int):\n",
    "    ErroC1[d]=max(np.abs(C1[:d+1]-Ct1[:d+1]))\n",
    "\n",
    "\n",
    "linecolorPetr='dodgerblue'\n",
    "linecolorJua='blue'\n",
    "markercolor='black'\n",
    "alfacolor='blue' \n",
    "markersize=4\n",
    "linewidth=4\n",
    "tamfonte=25\n",
    "\n",
    "P=8.9\n",
    "\n",
    "Tempo=TempoDias #Eixo horizontal em dias do mês\n",
    "\n",
    "fig=plt.figure(figsize=(13,9))\n",
    "ax = fig.add_subplot(1,1,1)\n",
    "\n",
    "g1,=plt.plot(Tempo,C1,color=linecolorPetr,label='$C_{1}(t)$',lw=linewidth)\n",
    "g2,=plt.plot(Tempo,Ct1,'o',color=markercolor,label='Reported cases in Group 1',ms=markersize)\n",
    "g4,=plt.plot(Tempo,C2,color=linecolorJua,label='$C_{2}(t)$',lw=linewidth)\n",
    "g5,=plt.plot(Tempo,Ct2,'s',color=markercolor,label='Reported cases in Group 2',ms=markersize)\n",
    "g6=plt.fill_between(Tempo,C2+ErroC2,np.maximum(C2-ErroC2,0),alpha=0.1,label='$K_{C}(t)$',color=alfacolor)\n",
    "\n",
    "ax.xaxis.set_major_locator(plt.MultipleLocator(P))\n",
    "ax.legend(handles=[g1,g2,g4,g5,g6],fontsize=1.2*legsize)\n",
    "\n",
    "plt.xticks(fontsize=tamfonte)\n",
    "plt.yticks(fontsize=tamfonte)\n",
    "fig.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('ErroEstimativaPetrJuaPoster.png',dpi=500)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

